Measurement of $J/\psi$ production cross-sections in $pp$ collisions at $\sqrt{s}=5$ TeV

The production cross-sections of $J/\psi$ mesons in proton-proton collisions at a centre-of-mass energy of $\sqrt{s}=5$ TeV are measured using a data sample corresponding to an integrated luminosity of $9.13\pm0.18~\text{pb}^{-1}$, collected by the LHCb experiment. The cross-sections are measured differentially as a function of transverse momentum, $p_{\text{T}}$, and rapidity, $y$, and separately for $J/\psi$ mesons produced promptly and from beauty hadron decays (nonprompt). With the assumption of unpolarised $J/\psi$ mesons, the production cross-sections integrated over the kinematic range $0<p_{\text{T}}<20~\text{GeV}/c$ and $2.0<y<4.5$ are $8.154\pm0.010\pm0.283~\mu\text{b}$ for prompt $J/\psi$ mesons and $0.820\pm0.003\pm0.034~\mu\text{b}$ for nonprompt $J/\psi$ mesons, where the first uncertainties are statistical and the second systematic. These cross-sections are compared with those at $\sqrt{s}=8$ TeV and $13$ TeV, and are used to update the measurement of the nuclear modification factor in proton-lead collisions for $J/\psi$ mesons at a centre-of-mass energy per nucleon pair of $\sqrt{s_{\text{NN}}}=5$ TeV. The results are compared with theoretical predictions.

==> figs/Fig1-S.C <==
void Fig1_S()
{
//=========Macro generated from canvas: myCanvas/my Canvas
//=========  (Tue Aug 17 14:04:47 2021) by ROOT version6.06/02
   TCanvas *myCanvas = new TCanvas("myCanvas", "my Canvas",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas->SetHighLightColor(2);
   myCanvas->Range(-2.419753,-0.2801236,14.8642,3.721549);
   myCanvas->SetFillColor(0);
   myCanvas->SetBorderMode(0);
   myCanvas->SetBorderSize(2);
   myCanvas->SetLogy();
   myCanvas->SetTickx(1);
   myCanvas->SetTicky(1);
   myCanvas->SetLeftMargin(0.14);
   myCanvas->SetRightMargin(0.05);
   myCanvas->SetTopMargin(0.05);
   myCanvas->SetBottomMargin(0.16);
   myCanvas->SetFrameLineWidth(2);
   myCanvas->SetFrameBorderMode(0);
   myCanvas->SetFrameLineWidth(2);
   myCanvas->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *crossmIsection_pt_LHCb__1 = new TH1F("crossmIsection_pt_LHCb__1","cross-section_pt_LHCb",10, xAxis1);
   crossmIsection_pt_LHCb__1->SetBinContent(1,931.5512);
   crossmIsection_pt_LHCb__1->SetBinContent(2,1697.046);
   crossmIsection_pt_LHCb__1->SetBinContent(3,1320.473);
   crossmIsection_pt_LHCb__1->SetBinContent(4,767.4929);
   crossmIsection_pt_LHCb__1->SetBinContent(5,402.9119);
   crossmIsection_pt_LHCb__1->SetBinContent(6,199.6548);
   crossmIsection_pt_LHCb__1->SetBinContent(7,101.0917);
   crossmIsection_pt_LHCb__1->SetBinContent(8,52.37087);
   crossmIsection_pt_LHCb__1->SetBinContent(9,21.43106);
   crossmIsection_pt_LHCb__1->SetBinContent(10,4.758583);
   crossmIsection_pt_LHCb__1->SetBinError(1,32.12492);
   crossmIsection_pt_LHCb__1->SetBinError(2,56.4955);
   crossmIsection_pt_LHCb__1->SetBinError(3,43.39325);
   crossmIsection_pt_LHCb__1->SetBinError(4,24.3202);
   crossmIsection_pt_LHCb__1->SetBinError(5,12.67607);
   crossmIsection_pt_LHCb__1->SetBinError(6,6.338627);
   crossmIsection_pt_LHCb__1->SetBinError(7,3.244418);
   crossmIsection_pt_LHCb__1->SetBinError(8,1.717574);
   crossmIsection_pt_LHCb__1->SetBinError(9,0.7180368);
   crossmIsection_pt_LHCb__1->SetBinError(10,0.1753287);
   crossmIsection_pt_LHCb__1->SetEntries(10);
   crossmIsection_pt_LHCb__1->SetLineWidth(2);
   crossmIsection_pt_LHCb__1->SetMarkerStyle(20);
   crossmIsection_pt_LHCb__1->SetMarkerSize(1.2);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   crossmIsection_pt_LHCb__1->GetXaxis()->SetNdivisions(505);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetLabelFont(132);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_pt_LHCb__1->GetXaxis()->SetTitleFont(132);
   crossmIsection_pt_LHCb__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   crossmIsection_pt_LHCb__1->GetYaxis()->SetLabelFont(132);
   crossmIsection_pt_LHCb__1->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_pt_LHCb__1->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_pt_LHCb__1->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_pt_LHCb__1->GetYaxis()->SetTitleOffset(0.9);
   crossmIsection_pt_LHCb__1->GetYaxis()->SetTitleFont(132);
   crossmIsection_pt_LHCb__1->GetZaxis()->SetLabelFont(132);
   crossmIsection_pt_LHCb__1->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_pt_LHCb__1->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_pt_LHCb__1->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_pt_LHCb__1->GetZaxis()->SetTitleFont(132);
   crossmIsection_pt_LHCb__1->Draw("L E");
   Double_t xAxis2[12] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12}; 
   
   TH1F *crossmIsection_pt_ALICE__2 = new TH1F("crossmIsection_pt_ALICE__2","cross-section_pt_ALICE",11, xAxis2);
   crossmIsection_pt_ALICE__2->SetBinContent(1,976.4);
   crossmIsection_pt_ALICE__2->SetBinContent(2,1759.7);
   crossmIsection_pt_ALICE__2->SetBinContent(3,1355);
   crossmIsection_pt_ALICE__2->SetBinContent(4,778.8);
   crossmIsection_pt_ALICE__2->SetBinContent(5,345.6);
   crossmIsection_pt_ALICE__2->SetBinContent(6,190.2);
   crossmIsection_pt_ALICE__2->SetBinContent(7,93.2);
   crossmIsection_pt_ALICE__2->SetBinContent(8,43.7);
   crossmIsection_pt_ALICE__2->SetBinContent(9,21.6);
   crossmIsection_pt_ALICE__2->SetBinContent(10,16.8);
   crossmIsection_pt_ALICE__2->SetBinContent(11,5.1);
   crossmIsection_pt_ALICE__2->SetBinError(1,64.7);
   crossmIsection_pt_ALICE__2->SetBinError(2,98.1);
   crossmIsection_pt_ALICE__2->SetBinError(3,73.9);
   crossmIsection_pt_ALICE__2->SetBinError(4,46.3);
   crossmIsection_pt_ALICE__2->SetBinError(5,28.6);
   crossmIsection_pt_ALICE__2->SetBinError(6,14.2);
   crossmIsection_pt_ALICE__2->SetBinError(7,8.6);
   crossmIsection_pt_ALICE__2->SetBinError(8,5.2);
   crossmIsection_pt_ALICE__2->SetBinError(9,3.8);
   crossmIsection_pt_ALICE__2->SetBinError(10,3.4);
   crossmIsection_pt_ALICE__2->SetBinError(11,1.1);
   crossmIsection_pt_ALICE__2->SetEntries(11);
   crossmIsection_pt_ALICE__2->SetLineColor(2);
   crossmIsection_pt_ALICE__2->SetLineWidth(2);
   crossmIsection_pt_ALICE__2->SetMarkerColor(2);
   crossmIsection_pt_ALICE__2->SetMarkerStyle(21);
   crossmIsection_pt_ALICE__2->SetMarkerSize(1.2);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetNdivisions(505);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetLabelFont(132);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_pt_ALICE__2->GetXaxis()->SetTitleFont(132);
   crossmIsection_pt_ALICE__2->GetYaxis()->SetLabelFont(132);
   crossmIsection_pt_ALICE__2->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_pt_ALICE__2->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_pt_ALICE__2->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_pt_ALICE__2->GetYaxis()->SetTitleOffset(0.8);
   crossmIsection_pt_ALICE__2->GetYaxis()->SetTitleFont(132);
   crossmIsection_pt_ALICE__2->GetZaxis()->SetLabelFont(132);
   crossmIsection_pt_ALICE__2->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_pt_ALICE__2->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_pt_ALICE__2->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_pt_ALICE__2->GetZaxis()->SetTitleFont(132);
   crossmIsection_pt_ALICE__2->Draw("L E same");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *crossmIsection_pt_LHCb__3 = new TH1F("crossmIsection_pt_LHCb__3","cross-section_pt_LHCb",10, xAxis3);
   crossmIsection_pt_LHCb__3->SetBinContent(1,931.5512);
   crossmIsection_pt_LHCb__3->SetBinContent(2,1697.046);
   crossmIsection_pt_LHCb__3->SetBinContent(3,1320.473);
   crossmIsection_pt_LHCb__3->SetBinContent(4,767.4929);
   crossmIsection_pt_LHCb__3->SetBinContent(5,402.9119);
   crossmIsection_pt_LHCb__3->SetBinContent(6,199.6548);
   crossmIsection_pt_LHCb__3->SetBinContent(7,101.0917);
   crossmIsection_pt_LHCb__3->SetBinContent(8,52.37087);
   crossmIsection_pt_LHCb__3->SetBinContent(9,21.43106);
   crossmIsection_pt_LHCb__3->SetBinContent(10,4.758583);
   crossmIsection_pt_LHCb__3->SetBinError(1,32.12492);
   crossmIsection_pt_LHCb__3->SetBinError(2,56.4955);
   crossmIsection_pt_LHCb__3->SetBinError(3,43.39325);
   crossmIsection_pt_LHCb__3->SetBinError(4,24.3202);
   crossmIsection_pt_LHCb__3->SetBinError(5,12.67607);
   crossmIsection_pt_LHCb__3->SetBinError(6,6.338627);
   crossmIsection_pt_LHCb__3->SetBinError(7,3.244418);
   crossmIsection_pt_LHCb__3->SetBinError(8,1.717574);
   crossmIsection_pt_LHCb__3->SetBinError(9,0.7180368);
   crossmIsection_pt_LHCb__3->SetBinError(10,0.1753287);
   crossmIsection_pt_LHCb__3->SetEntries(10);
   crossmIsection_pt_LHCb__3->SetLineWidth(2);
   crossmIsection_pt_LHCb__3->SetMarkerStyle(20);
   crossmIsection_pt_LHCb__3->SetMarkerSize(1.2);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   crossmIsection_pt_LHCb__3->GetXaxis()->SetNdivisions(505);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetLabelFont(132);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_pt_LHCb__3->GetXaxis()->SetTitleFont(132);
   crossmIsection_pt_LHCb__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   crossmIsection_pt_LHCb__3->GetYaxis()->SetLabelFont(132);
   crossmIsection_pt_LHCb__3->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_pt_LHCb__3->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_pt_LHCb__3->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_pt_LHCb__3->GetYaxis()->SetTitleOffset(0.9);
   crossmIsection_pt_LHCb__3->GetYaxis()->SetTitleFont(132);
   crossmIsection_pt_LHCb__3->GetZaxis()->SetLabelFont(132);
   crossmIsection_pt_LHCb__3->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_pt_LHCb__3->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_pt_LHCb__3->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_pt_LHCb__3->GetZaxis()->SetTitleFont(132);
   crossmIsection_pt_LHCb__3->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("cross-section_pt_LHCb","LHCb","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cross-section_pt_ALICE","ALICE","lpe");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.2,0.39,0.45,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("#sqrt{#it{s}} = 5 TeV");
   AText = pt->AddText("Inclusive #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.5 < #it{y} < 4.0");
   pt->Draw();
   myCanvas->Modified();
   myCanvas->cd();
   myCanvas->SetSelected(myCanvas);
}


==> figs/Fig10a.C <==
void Fig10a()
{
//=========Macro generated from canvas: myCB/myCB
//=========  (Mon Aug 23 18:35:02 2021) by ROOT version6.06/02
   TCanvas *myCB = new TCanvas("myCB", "myCB",480,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCB->Range(-6.728395,-0.3189873,5.617284,1.959494);
   myCB->SetFillColor(0);
   myCB->SetBorderMode(0);
   myCB->SetBorderSize(2);
   myCB->SetTickx(1);
   myCB->SetTicky(1);
   myCB->SetLeftMargin(0.14);
   myCB->SetRightMargin(0.05);
   myCB->SetTopMargin(0.07);
   myCB->SetBottomMargin(0.14);
   myCB->SetFrameLineWidth(2);
   myCB->SetFrameBorderMode(0);
   myCB->SetFrameLineWidth(2);
   myCB->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1001[8] = {
   0.897,
   0.888,
   0.918,
   0.846,
   0.624,
   0.611,
   0.571,
   0.568};
   Double_t Graph0_fex1001[8] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1001[8] = {
   0.06,
   0.044,
   0.041,
   0.052,
   0.014,
   0.012,
   0.012,
   0.015};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph11001 = new TH1F("Graph_Graph_Graph11001","Graph",100,-5,5);
   Graph_Graph_Graph11001->SetMinimum(0);
   Graph_Graph_Graph11001->SetMaximum(1.8);
   Graph_Graph_Graph11001->SetDirectory(0);
   Graph_Graph_Graph11001->SetStats(0);
   Graph_Graph_Graph11001->SetLineWidth(2);
   Graph_Graph_Graph11001->SetMarkerStyle(20);
   Graph_Graph_Graph11001->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph11001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph11001->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph11001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph11001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph11001);
   
   gre->Draw("ap");
   TLine *line = new TLine(-5,1,5,1);
   line->SetLineColor(17);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.76,"#it{p}_{T} < 14 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t grFCEL_fx3001[21] = {
   -5,
   -4.5,
   -4,
   -3.5,
   -3,
   -2.5,
   -2,
   -1.5,
   -1,
   -0.5,
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t grFCEL_fy3001[21] = {
   1.2894,
   1.0831,
   0.9883,
   0.9401,
   0.9149,
   0.9019,
   0.8878,
   0.8747,
   0.8627,
   0.8512,
   0.8394,
   0.8268,
   0.8126,
   0.7957,
   0.7745,
   0.7467,
   0.7087,
   0.6558,
   0.583,
   0.4877,
   0.3744};
   Double_t grFCEL_felx3001[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t grFCEL_fely3001[21] = {
   0.1298,
   0.0567,
   0.0294,
   0.018,
   0.0138,
   0.0125,
   0.013,
   0.014,
   0.0149,
   0.0159,
   0.017,
   0.0181,
   0.0195,
   0.0209,
   0.0228,
   0.0254,
   0.0291,
   0.0345,
   0.041,
   0.0465,
   0.0471};
   Double_t grFCEL_fehx3001[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t grFCEL_fehy3001[21] = {
   0.1476,
   0.0614,
   0.0309,
   0.0196,
   0.0154,
   0.0146,
   0.0154,
   0.0166,
   0.0179,
   0.0192,
   0.0205,
   0.0219,
   0.0234,
   0.0253,
   0.0276,
   0.0306,
   0.035,
   0.0413,
   0.0495,
   0.0576,
   0.0612};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21,grFCEL_fx3001,grFCEL_fy3001,grFCEL_felx3001,grFCEL_fehx3001,grFCEL_fely3001,grFCEL_fehy3001);
   grae->SetName("grFCEL");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc66ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);

   ci = TColor::GetColor("#cc00ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_grFCEL3001 = new TH1F("Graph_grFCEL3001","Graph",100,-6,6);
   Graph_grFCEL3001->SetMinimum(0.21633);
   Graph_grFCEL3001->SetMaximum(1.54797);
   Graph_grFCEL3001->SetDirectory(0);
   Graph_grFCEL3001->SetStats(0);
   Graph_grFCEL3001->SetLineWidth(2);
   Graph_grFCEL3001->SetMarkerStyle(20);
   Graph_grFCEL3001->GetXaxis()->SetNdivisions(505);
   Graph_grFCEL3001->GetXaxis()->SetLabelFont(132);
   Graph_grFCEL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_grFCEL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_grFCEL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_grFCEL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_grFCEL3001->GetXaxis()->SetTitleFont(132);
   Graph_grFCEL3001->GetYaxis()->SetLabelFont(132);
   Graph_grFCEL3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_grFCEL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_grFCEL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_grFCEL3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_grFCEL3001->GetYaxis()->SetTitleFont(132);
   Graph_grFCEL3001->GetZaxis()->SetLabelFont(132);
   Graph_grFCEL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_grFCEL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_grFCEL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_grFCEL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_grFCEL3001);
   
   grae->Draw("3l");
   
   TLegend *leg = new TLegend(0.17,0.16,0.56,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","EPS09 LO","f");
   entry->SetFillColor(20);
   entry->SetFillStyle(3008);
   entry->SetLineColor(20);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","EPS09 NLO","f");

   ci = TColor::GetColor("#0099ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3375);

   ci = TColor::GetColor("#0099ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","nDSg LO","L");

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("grFCEL","FCEL","lf");

   ci = TColor::GetColor("#cc66ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.57,0.82,0.92,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","Prompt #it{J}/#it{#psi} ","ple");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t *dum = 0;
   TPolyLine *pline = new TPolyLine(40,dum,dum,"");
   pline->SetFillColor(20);
   pline->SetFillStyle(3008);
   pline->SetLineColor(20);
   pline->SetLineWidth(0);
   pline->SetPoint(0,-5,1.25105);
   pline->SetPoint(1,-4.5,1.2075);
   pline->SetPoint(2,-4,1.10312);
   pline->SetPoint(3,-3.5,0.97757);
   pline->SetPoint(4,-3,0.86646);
   pline->SetPoint(5,-2.5,0.7806);
   pline->SetPoint(6,-2,0.72644);
   pline->SetPoint(7,-1.5,0.67901);
   pline->SetPoint(8,-1,0.64912);
   pline->SetPoint(9,-0.5,0.61886);
   pline->SetPoint(10,0,0.60123);
   pline->SetPoint(11,0.5,0.58722);
   pline->SetPoint(12,1,0.56883);
   pline->SetPoint(13,1.5,0.55002);
   pline->SetPoint(14,2,0.53799);
   pline->SetPoint(15,2.5,0.52928);
   pline->SetPoint(16,3,0.52567);
   pline->SetPoint(17,3.5,0.51105);
   pline->SetPoint(18,4,0.51224);
   pline->SetPoint(19,4.5,0.49998);
   pline->SetPoint(20,4.5,0.85892);
   pline->SetPoint(21,4,0.86898);
   pline->SetPoint(22,3.5,0.8587);
   pline->SetPoint(23,3,0.86553);
   pline->SetPoint(24,2.5,0.87489);
   pline->SetPoint(25,2,0.87028);
   pline->SetPoint(26,1.5,0.87761);
   pline->SetPoint(27,1,0.88934);
   pline->SetPoint(28,0.5,0.89707);
   pline->SetPoint(29,0,0.90058);
   pline->SetPoint(30,-0.5,0.90195);
   pline->SetPoint(31,-1,0.9218);
   pline->SetPoint(32,-1.5,0.92897);
   pline->SetPoint(33,-2,0.94687);
   pline->SetPoint(34,-2.5,0.96779);
   pline->SetPoint(35,-3,0.98432);
   pline->SetPoint(36,-3.5,1.01814);
   pline->SetPoint(37,-4,1.05134);
   pline->SetPoint(38,-4.5,1.08911);
   pline->SetPoint(39,-5,1.09683);
   pline->Draw("fsame");
   
   pline = new TPolyLine(40,dum,dum,"");

   ci = TColor::GetColor("#0099ff");
   pline->SetFillColor(ci);
   pline->SetFillStyle(3375);

   ci = TColor::GetColor("#0099ff");
   pline->SetLineColor(ci);
   pline->SetLineWidth(0);
   pline->SetPoint(0,-4.75,1.223672);
   pline->SetPoint(1,-4.25,1.187032);
   pline->SetPoint(2,-3.75,1.111652);
   pline->SetPoint(3,-3.25,1.05355);
   pline->SetPoint(4,-2.75,1.021063);
   pline->SetPoint(5,-2.25,1.015778);
   pline->SetPoint(6,-1.75,0.9992231);
   pline->SetPoint(7,-1.25,0.9948541);
   pline->SetPoint(8,-0.75,0.9867205);
   pline->SetPoint(9,-0.25,0.9837212);
   pline->SetPoint(10,0.25,0.9793674);
   pline->SetPoint(11,0.75,0.9723643);
   pline->SetPoint(12,1.25,0.9696501);
   pline->SetPoint(13,1.75,0.9612287);
   pline->SetPoint(14,2.25,0.9636824);
   pline->SetPoint(15,2.75,0.9477768);
   pline->SetPoint(16,3.25,0.94488);
   pline->SetPoint(17,3.75,0.9377606);
   pline->SetPoint(18,4.25,0.93354);
   pline->SetPoint(19,4.75,0.925779);
   pline->SetPoint(20,4.75,0.7333419);
   pline->SetPoint(21,4.25,0.7351243);
   pline->SetPoint(22,3.75,0.7486043);
   pline->SetPoint(23,3.25,0.7565971);
   pline->SetPoint(24,2.75,0.7719249);
   pline->SetPoint(25,2.25,0.7816802);
   pline->SetPoint(26,1.75,0.7894334);
   pline->SetPoint(27,1.25,0.8088036);
   pline->SetPoint(28,0.75,0.8134464);
   pline->SetPoint(29,0.25,0.825302);
   pline->SetPoint(30,-0.25,0.8357908);
   pline->SetPoint(31,-0.75,0.8467702);
   pline->SetPoint(32,-1.25,0.8667189);
   pline->SetPoint(33,-1.75,0.875302);
   pline->SetPoint(34,-2.25,0.902435);
   pline->SetPoint(35,-2.75,0.941691);
   pline->SetPoint(36,-3.25,0.9860778);
   pline->SetPoint(37,-3.75,1.028302);
   pline->SetPoint(38,-4.25,1.056035);
   pline->SetPoint(39,-4.75,1.06201);
   pline->Draw("fsame");
   
   Double_t Graph1_fx1[20] = {
   -5,
   -4.5,
   -4,
   -3.5,
   -3,
   -2.5,
   -2,
   -1.5,
   -1,
   -0.5,
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5};
   Double_t Graph1_fy1[20] = {
   1.02721,
   1.02181,
   0.97973,
   0.92031,
   0.87238,
   0.83906,
   0.81825,
   0.79636,
   0.78925,
   0.78228,
   0.75757,
   0.7507,
   0.74629,
   0.74035,
   0.72482,
   0.72341,
   0.72175,
   0.70424,
   0.70098,
   0.69933};
   TGraph *graph = new TGraph(20,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph11 = new TH1F("Graph_Graph_Graph11","Graph",100,-5.95,5.45);
   Graph_Graph_Graph11->SetMinimum(0.666542);
   Graph_Graph_Graph11->SetMaximum(1.059998);
   Graph_Graph_Graph11->SetDirectory(0);
   Graph_Graph_Graph11->SetStats(0);
   Graph_Graph_Graph11->SetLineWidth(2);
   Graph_Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph11);
   
   graph->Draw("l");
   
   Double_t grFCEL_fx3002[21] = {
   -5,
   -4.5,
   -4,
   -3.5,
   -3,
   -2.5,
   -2,
   -1.5,
   -1,
   -0.5,
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t grFCEL_fy3002[21] = {
   1.2894,
   1.0831,
   0.9883,
   0.9401,
   0.9149,
   0.9019,
   0.8878,
   0.8747,
   0.8627,
   0.8512,
   0.8394,
   0.8268,
   0.8126,
   0.7957,
   0.7745,
   0.7467,
   0.7087,
   0.6558,
   0.583,
   0.4877,
   0.3744};
   Double_t grFCEL_felx3002[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t grFCEL_fely3002[21] = {
   0.1298,
   0.0567,
   0.0294,
   0.018,
   0.0138,
   0.0125,
   0.013,
   0.014,
   0.0149,
   0.0159,
   0.017,
   0.0181,
   0.0195,
   0.0209,
   0.0228,
   0.0254,
   0.0291,
   0.0345,
   0.041,
   0.0465,
   0.0471};
   Double_t grFCEL_fehx3002[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t grFCEL_fehy3002[21] = {
   0.1476,
   0.0614,
   0.0309,
   0.0196,
   0.0154,
   0.0146,
   0.0154,
   0.0166,
   0.0179,
   0.0192,
   0.0205,
   0.0219,
   0.0234,
   0.0253,
   0.0276,
   0.0306,
   0.035,
   0.0413,
   0.0495,
   0.0576,
   0.0612};
   grae = new TGraphAsymmErrors(21,grFCEL_fx3002,grFCEL_fy3002,grFCEL_felx3002,grFCEL_fehx3002,grFCEL_fely3002,grFCEL_fehy3002);
   grae->SetName("grFCEL");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc66ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);

   ci = TColor::GetColor("#cc00ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_grFCEL30013002 = new TH1F("Graph_Graph_grFCEL30013002","Graph",100,-6,6);
   Graph_Graph_grFCEL30013002->SetMinimum(0.21633);
   Graph_Graph_grFCEL30013002->SetMaximum(1.54797);
   Graph_Graph_grFCEL30013002->SetDirectory(0);
   Graph_Graph_grFCEL30013002->SetStats(0);
   Graph_Graph_grFCEL30013002->SetLineWidth(2);
   Graph_Graph_grFCEL30013002->SetMarkerStyle(20);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_grFCEL30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_grFCEL30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_grFCEL30013002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_grFCEL30013002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_grFCEL30013002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_grFCEL30013002->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_grFCEL30013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_grFCEL30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_grFCEL30013002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_grFCEL30013002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_grFCEL30013002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_grFCEL30013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_grFCEL30013002);
   
   grae->Draw("3l");
   
   Double_t Graph2_fx1002[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fy1002[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fex1002[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fey1002[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(101,Graph2_fx1002,Graph2_fy1002,Graph2_fex1002,Graph2_fey1002);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph31002 = new TH1F("Graph_Graph_Graph31002","Graph",101,-6,6);
   Graph_Graph_Graph31002->SetMinimum(0.1811114);
   Graph_Graph_Graph31002->SetMaximum(1.648895);
   Graph_Graph_Graph31002->SetDirectory(0);
   Graph_Graph_Graph31002->SetStats(0);
   Graph_Graph_Graph31002->SetLineWidth(2);
   Graph_Graph_Graph31002->SetMarkerStyle(20);
   Graph_Graph_Graph31002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph31002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph31002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph31002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph31002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph31002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph31002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph31002->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph31002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph31002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph31002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph31002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph31002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph31002);
   
   gre->Draw("l");
   
   Double_t Graph2_fx1003[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fy1003[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fex1003[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fey1003[101] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(101,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph310021003 = new TH1F("Graph_Graph_Graph_Graph310021003","Graph",101,-6,6);
   Graph_Graph_Graph_Graph310021003->SetMinimum(0.1811114);
   Graph_Graph_Graph_Graph310021003->SetMaximum(1.648895);
   Graph_Graph_Graph_Graph310021003->SetDirectory(0);
   Graph_Graph_Graph_Graph310021003->SetStats(0);
   Graph_Graph_Graph_Graph310021003->SetLineWidth(2);
   Graph_Graph_Graph_Graph310021003->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph310021003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph310021003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph310021003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph310021003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph310021003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph310021003->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph_Graph310021003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph310021003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph310021003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph310021003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph310021003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph310021003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph310021003);
   
   gre->Draw("l");
   
   Double_t Graph0_fx1004[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1004[8] = {
   0.897,
   0.888,
   0.918,
   0.846,
   0.624,
   0.611,
   0.571,
   0.568};
   Double_t Graph0_fex1004[8] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1004[8] = {
   0.06,
   0.044,
   0.041,
   0.052,
   0.014,
   0.012,
   0.012,
   0.015};
   gre = new TGraphErrors(8,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph141004 = new TH1F("Graph_Graph_Graph_Graph141004","Graph",100,-5,5);
   Graph_Graph_Graph_Graph141004->SetMinimum(0);
   Graph_Graph_Graph_Graph141004->SetMaximum(1.65);
   Graph_Graph_Graph_Graph141004->SetDirectory(0);
   Graph_Graph_Graph_Graph141004->SetStats(0);
   Graph_Graph_Graph_Graph141004->SetLineWidth(2);
   Graph_Graph_Graph_Graph141004->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph141004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph_Graph141004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph141004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph141004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph141004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph141004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph141004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph141004);
   
   gre->Draw("p");
   
   Double_t Graph4_fx1005[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph4_fy1005[8] = {
   0.897,
   0.888,
   0.918,
   0.846,
   0.624,
   0.611,
   0.571,
   0.568};
   Double_t Graph4_fex1005[8] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph4_fey1005[8] = {
   0.086,
   0.072,
   0.071,
   0.097,
   0.042,
   0.037,
   0.035,
   0.038};
   gre = new TGraphErrors(8,Graph4_fx1005,Graph4_fy1005,Graph4_fex1005,Graph4_fey1005);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph51005 = new TH1F("Graph_Graph_Graph51005","Graph",100,-4.8,4.8);
   Graph_Graph_Graph51005->SetMinimum(0.5273387);
   Graph_Graph_Graph51005->SetMaximum(1.049501);
   Graph_Graph_Graph51005->SetDirectory(0);
   Graph_Graph_Graph51005->SetStats(0);
   Graph_Graph_Graph51005->SetLineWidth(2);
   Graph_Graph_Graph51005->SetMarkerStyle(20);
   Graph_Graph_Graph51005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph51005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph51005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph51005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph51005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph51005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph51005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph51005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph51005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph51005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph51005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph51005->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph51005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph51005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph51005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph51005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph51005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph51005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph51005);
   
   gre->Draw("z");
      tex = new TLatex(0.28,0.83,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.28,0.76,"#it{p}Pb, #sqrt{#it{s}_{NN}} = 5 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.28,0.69,"#it{pp}, #sqrt{#it{s}} = 5 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *Graph_Graph1_copy = new TH1F("Graph_Graph1_copy","Graph",100,-5,5);
   Graph_Graph1_copy->SetMinimum(0);
   Graph_Graph1_copy->SetMaximum(1.8);
   Graph_Graph1_copy->SetDirectory(0);
   Graph_Graph1_copy->SetStats(0);
   Graph_Graph1_copy->SetLineWidth(2);
   Graph_Graph1_copy->SetMarkerStyle(20);
   Graph_Graph1_copy->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph1_copy->GetXaxis()->SetNdivisions(505);
   Graph_Graph1_copy->GetXaxis()->SetLabelFont(132);
   Graph_Graph1_copy->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1_copy->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1_copy->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1_copy->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1_copy->GetXaxis()->SetTitleFont(132);
   Graph_Graph1_copy->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph1_copy->GetYaxis()->SetLabelFont(132);
   Graph_Graph1_copy->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1_copy->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1_copy->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1_copy->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1_copy->GetYaxis()->SetTitleFont(132);
   Graph_Graph1_copy->GetZaxis()->SetLabelFont(132);
   Graph_Graph1_copy->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1_copy->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1_copy->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1_copy->GetZaxis()->SetTitleFont(132);
   Graph_Graph1_copy->Draw("sameaxis");
   myCB->Modified();
   myCB->cd();
   myCB->SetSelected(myCB);
}


==> figs/Fig10b.C <==
void Fig10b()
{
//=========Macro generated from canvas: myCC/myCC
//=========  (Mon Aug 23 18:35:30 2021) by ROOT version6.06/02
   TCanvas *myCC = new TCanvas("myCC", "myCC",480,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCC->Range(-6.728395,-0.3189873,5.617284,1.959494);
   myCC->SetFillColor(0);
   myCC->SetBorderMode(0);
   myCC->SetBorderSize(2);
   myCC->SetTickx(1);
   myCC->SetTicky(1);
   myCC->SetLeftMargin(0.14);
   myCC->SetRightMargin(0.05);
   myCC->SetTopMargin(0.07);
   myCC->SetBottomMargin(0.14);
   myCC->SetFrameLineWidth(2);
   myCC->SetFrameBorderMode(0);
   myCC->SetFrameLineWidth(2);
   myCC->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1001[8] = {
   1.445,
   0.955,
   0.974,
   0.86,
   0.797,
   0.791,
   0.821,
   0.686};
   Double_t Graph0_fex1001[8] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1001[8] = {
   0.189,
   0.099,
   0.084,
   0.099,
   0.033,
   0.032,
   0.038,
   0.054};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph_Graph61001 = new TH1F("Graph_Graph_Graph61001","Graph",100,-5,5);
   Graph_Graph_Graph61001->SetMinimum(0);
   Graph_Graph_Graph61001->SetMaximum(1.8);
   Graph_Graph_Graph61001->SetDirectory(0);
   Graph_Graph_Graph61001->SetStats(0);
   Graph_Graph_Graph61001->SetLineWidth(2);
   Graph_Graph_Graph61001->SetMarkerStyle(20);
   Graph_Graph_Graph61001->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph61001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph61001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph61001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph61001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph61001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph61001->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph61001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph61001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph61001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61001->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph61001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph61001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph61001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph61001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph61001);
   
   gre->Draw("ap");
   TLine *line = new TLine(-5,1,5,1);
   line->SetLineColor(17);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.76,"#it{p}_{T} < 14 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.17,0.16,0.56,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","EPS09 LO","f");
   entry->SetFillColor(20);
   entry->SetFillStyle(3008);
   entry->SetLineColor(20);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","nDSg LO","L");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.57,0.82,0.92,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","Nonprompt #it{J}/#it{#psi}","ple");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t *dum = 0;
   TPolyLine *pline = new TPolyLine(40,dum,dum,"");
   pline->SetFillColor(20);
   pline->SetFillStyle(3008);
   pline->SetLineColor(20);
   pline->SetLineWidth(0);
   pline->SetPoint(0,-5,1.13469);
   pline->SetPoint(1,-4.5,1.18524);
   pline->SetPoint(2,-4,1.20126);
   pline->SetPoint(3,-3.5,1.16812);
   pline->SetPoint(4,-3,1.11678);
   pline->SetPoint(5,-2.5,1.04933);
   pline->SetPoint(6,-2,0.98002);
   pline->SetPoint(7,-1.5,0.92229);
   pline->SetPoint(8,-1,0.86266);
   pline->SetPoint(9,-0.5,0.82747);
   pline->SetPoint(10,0,0.78617);
   pline->SetPoint(11,0.5,0.75676);
   pline->SetPoint(12,1,0.72457);
   pline->SetPoint(13,1.5,0.70642);
   pline->SetPoint(14,2,0.68343);
   pline->SetPoint(15,2.5,0.66794);
   pline->SetPoint(16,3,0.65147);
   pline->SetPoint(17,3.5,0.63727);
   pline->SetPoint(18,4,0.63307);
   pline->SetPoint(19,4.5,0.62331);
   pline->SetPoint(20,4.5,0.90442);
   pline->SetPoint(21,4,0.90105);
   pline->SetPoint(22,3.5,0.90473);
   pline->SetPoint(23,3,0.90896);
   pline->SetPoint(24,2.5,0.91338);
   pline->SetPoint(25,2,0.92477);
   pline->SetPoint(26,1.5,0.92832);
   pline->SetPoint(27,1,0.92987);
   pline->SetPoint(28,0.5,0.94518);
   pline->SetPoint(29,0,0.95476);
   pline->SetPoint(30,-0.5,0.96777);
   pline->SetPoint(31,-1,0.98189);
   pline->SetPoint(32,-1.5,0.9985);
   pline->SetPoint(33,-2,1.01414);
   pline->SetPoint(34,-2.5,1.042);
   pline->SetPoint(35,-3,1.05009);
   pline->SetPoint(36,-3.5,1.06083);
   pline->SetPoint(37,-4,1.06765);
   pline->SetPoint(38,-4.5,1.05403);
   pline->SetPoint(39,-5,1.02235);
   pline->Draw("fsame");
   
   Double_t Graph1_fx1[20] = {
   -5,
   -4.5,
   -4,
   -3.5,
   -3,
   -2.5,
   -2,
   -1.5,
   -1,
   -0.5,
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5};
   Double_t Graph1_fy1[20] = {
   1.03145,
   1.03096,
   1.02224,
   1.01871,
   0.99847,
   0.96868,
   0.93886,
   0.90653,
   0.87675,
   0.85938,
   0.84153,
   0.81942,
   0.81952,
   0.7985,
   0.79307,
   0.78311,
   0.76966,
   0.76265,
   0.75258,
   0.75171};
   TGraph *graph = new TGraph(20,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff66ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph21 = new TH1F("Graph_Graph_Graph21","Graph",100,-5.95,5.45);
   Graph_Graph_Graph21->SetMinimum(0.723736);
   Graph_Graph_Graph21->SetMaximum(1.059424);
   Graph_Graph_Graph21->SetDirectory(0);
   Graph_Graph_Graph21->SetStats(0);
   Graph_Graph_Graph21->SetLineWidth(2);
   Graph_Graph_Graph21->SetMarkerStyle(20);
   Graph_Graph_Graph21->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph21->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph21->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph21->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph21->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph21->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph21->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph21->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph21->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph21->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph21);
   
   graph->Draw("l");
   
   Double_t Graph0_fx1002[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1002[8] = {
   1.445,
   0.955,
   0.974,
   0.86,
   0.797,
   0.791,
   0.821,
   0.686};
   Double_t Graph0_fex1002[8] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1002[8] = {
   0.189,
   0.099,
   0.084,
   0.099,
   0.033,
   0.032,
   0.038,
   0.054};
   gre = new TGraphErrors(8,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph_Graph_Graph671002 = new TH1F("Graph_Graph_Graph_Graph671002","Graph",100,-5,5);
   Graph_Graph_Graph_Graph671002->SetMinimum(0);
   Graph_Graph_Graph_Graph671002->SetMaximum(1.65);
   Graph_Graph_Graph_Graph671002->SetDirectory(0);
   Graph_Graph_Graph_Graph671002->SetStats(0);
   Graph_Graph_Graph_Graph671002->SetLineWidth(2);
   Graph_Graph_Graph_Graph671002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph671002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph_Graph671002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph671002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph671002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph671002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph671002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph671002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph671002);
   
   gre->Draw("p");
   
   Double_t Graph2_fx1003[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph2_fy1003[8] = {
   1.445,
   0.955,
   0.974,
   0.86,
   0.797,
   0.791,
   0.821,
   0.686};
   Double_t Graph2_fex1003[8] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph2_fey1003[8] = {
   0.275,
   0.118,
   0.128,
   0.139,
   0.076,
   0.066,
   0.074,
   0.084};
   gre = new TGraphErrors(8,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph_Graph81003 = new TH1F("Graph_Graph_Graph81003","Graph",100,-5,5);
   Graph_Graph_Graph81003->SetMinimum(0.4);
   Graph_Graph_Graph81003->SetMaximum(1.5);
   Graph_Graph_Graph81003->SetDirectory(0);
   Graph_Graph_Graph81003->SetStats(0);
   Graph_Graph_Graph81003->SetLineWidth(2);
   Graph_Graph_Graph81003->SetMarkerStyle(20);
   Graph_Graph_Graph81003->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph81003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph81003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph81003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph81003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph81003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph81003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph81003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph81003->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph81003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph81003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph81003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph81003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph81003->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph81003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph81003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph81003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph81003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph81003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph81003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph81003);
   
   gre->Draw("z");
      tex = new TLatex(0.28,0.83,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.28,0.76,"#it{p}Pb, #sqrt{#it{s}_{NN}} = 5 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.28,0.69,"#it{pp}, #sqrt{#it{s}} = 5 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *Graph_Graph6_copy = new TH1F("Graph_Graph6_copy","Graph",100,-5,5);
   Graph_Graph6_copy->SetMinimum(0);
   Graph_Graph6_copy->SetMaximum(1.8);
   Graph_Graph6_copy->SetDirectory(0);
   Graph_Graph6_copy->SetStats(0);
   Graph_Graph6_copy->SetLineWidth(2);
   Graph_Graph6_copy->SetMarkerStyle(20);
   Graph_Graph6_copy->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph6_copy->GetXaxis()->SetNdivisions(505);
   Graph_Graph6_copy->GetXaxis()->SetLabelFont(132);
   Graph_Graph6_copy->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6_copy->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6_copy->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6_copy->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6_copy->GetXaxis()->SetTitleFont(132);
   Graph_Graph6_copy->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph6_copy->GetYaxis()->SetLabelFont(132);
   Graph_Graph6_copy->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6_copy->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6_copy->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6_copy->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph6_copy->GetYaxis()->SetTitleFont(132);
   Graph_Graph6_copy->GetZaxis()->SetLabelFont(132);
   Graph_Graph6_copy->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6_copy->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6_copy->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6_copy->GetZaxis()->SetTitleFont(132);
   Graph_Graph6_copy->Draw("sameaxis");
   myCC->Modified();
   myCC->cd();
   myCC->SetSelected(myCC);
}


==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: cLog/cLog
//=========  (Mon Aug 23 17:52:38 2021) by ROOT version6.06/02
   TCanvas *cLog = new TCanvas("cLog", "cLog",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cLog->SetHighLightColor(2);
   cLog->Range(2935.419,-1947.459,3231.715,10224.16);
   cLog->SetFillColor(0);
   cLog->SetBorderMode(0);
   cLog->SetBorderSize(2);
   cLog->SetTickx(1);
   cLog->SetTicky(1);
   cLog->SetLeftMargin(0.14);
   cLog->SetRightMargin(0.05);
   cLog->SetTopMargin(0.05);
   cLog->SetBottomMargin(0.16);
   cLog->SetFrameLineWidth(2);
   cLog->SetFrameBorderMode(0);
   cLog->SetFrameLineWidth(2);
   cLog->SetFrameBorderMode(0);
   
   TH1D *frame_2acb280__1 = new TH1D("frame_2acb280__1","A RooPlot of \"psi_M\"",100,2976.9,3216.9);
   frame_2acb280__1->SetBinContent(1,9615.581);
   frame_2acb280__1->SetMaximum(9615.581);
   frame_2acb280__1->SetEntries(1);
   frame_2acb280__1->SetDirectory(0);
   frame_2acb280__1->SetStats(0);
   frame_2acb280__1->SetLineWidth(2);
   frame_2acb280__1->SetMarkerStyle(20);
   frame_2acb280__1->SetMarkerSize(0.8);
   frame_2acb280__1->GetXaxis()->SetTitle("#it{m}_{#it{#mu^{#plus}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_2acb280__1->GetXaxis()->SetNdivisions(505);
   frame_2acb280__1->GetXaxis()->SetLabelFont(132);
   frame_2acb280__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2acb280__1->GetXaxis()->SetLabelSize(0.06);
   frame_2acb280__1->GetXaxis()->SetTitleSize(0.072);
   frame_2acb280__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2acb280__1->GetXaxis()->SetTitleFont(132);
   frame_2acb280__1->GetYaxis()->SetTitle("Candidates per 2.4 MeV/#it{c}^{2}");
   frame_2acb280__1->GetYaxis()->SetLabelFont(132);
   frame_2acb280__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2acb280__1->GetYaxis()->SetLabelSize(0.06);
   frame_2acb280__1->GetYaxis()->SetTitleSize(0.072);
   frame_2acb280__1->GetYaxis()->SetTitleOffset(1.01);
   frame_2acb280__1->GetYaxis()->SetTitleFont(132);
   frame_2acb280__1->GetZaxis()->SetLabelFont(132);
   frame_2acb280__1->GetZaxis()->SetLabelSize(0.06);
   frame_2acb280__1->GetZaxis()->SetTitleSize(0.072);
   frame_2acb280__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2acb280__1->GetZaxis()->SetTitleFont(132);
   frame_2acb280__1->Draw("FUNC");
   
   Double_t data_set_fx3001[100] = {
   2978.1,
   2980.5,
   2982.9,
   2985.3,
   2987.7,
   2990.1,
   2992.5,
   2994.9,
   2997.3,
   2999.7,
   3002.1,
   3004.5,
   3006.9,
   3009.3,
   3011.7,
   3014.1,
   3016.5,
   3018.9,
   3021.3,
   3023.7,
   3026.1,
   3028.5,
   3030.9,
   3033.3,
   3035.7,
   3038.1,
   3040.5,
   3042.9,
   3045.3,
   3047.7,
   3050.1,
   3052.5,
   3054.9,
   3057.3,
   3059.7,
   3062.1,
   3064.5,
   3066.9,
   3069.3,
   3071.7,
   3074.1,
   3076.5,
   3078.9,
   3081.3,
   3083.7,
   3086.1,
   3088.5,
   3090.9,
   3093.3,
   3095.7,
   3098.1,
   3100.5,
   3102.9,
   3105.3,
   3107.7,
   3110.1,
   3112.5,
   3114.9,
   3117.3,
   3119.7,
   3122.1,
   3124.5,
   3126.9,
   3129.3,
   3131.7,
   3134.1,
   3136.5,
   3138.9,
   3141.3,
   3143.7,
   3146.1,
   3148.5,
   3150.9,
   3153.3,
   3155.7,
   3158.1,
   3160.5,
   3162.9,
   3165.3,
   3167.7,
   3170.1,
   3172.5,
   3174.9,
   3177.3,
   3179.7,
   3182.1,
   3184.5,
   3186.9,
   3189.3,
   3191.7,
   3194.1,
   3196.5,
   3198.9,
   3201.3,
   3203.7,
   3206.1,
   3208.5,
   3210.9,
   3213.3,
   3215.7};
   Double_t data_set_fy3001[100] = {
   1121,
   1143,
   1165,
   1147,
   1211,
   1104,
   1155,
   1131,
   1183,
   1166,
   1181,
   1180,
   1147,
   1079,
   1204,
   1130,
   1072,
   1150,
   1087,
   1194,
   1178,
   1103,
   1145,
   1149,
   1195,
   1182,
   1163,
   1176,
   1233,
   1260,
   1184,
   1305,
   1302,
   1391,
   1412,
   1649,
   1638,
   1736,
   1971,
   2210,
   2762,
   3233,
   4086,
   4762,
   5613,
   6483,
   7279,
   8140,
   8772,
   8868,
   9062,
   8696,
   8112,
   7377,
   6230,
   5445,
   4506,
   3700,
   2931,
   2363,
   2005,
   1599,
   1421,
   1210,
   1135,
   1144,
   1084,
   1063,
   1013,
   953,
   994,
   904,
   985,
   978,
   867,
   909,
   944,
   877,
   868,
   859,
   873,
   914,
   932,
   910,
   845,
   900,
   872,
   896,
   833,
   889,
   828,
   873,
   879,
   830,
   848,
   884,
   816,
   903,
   883,
   816};
   Double_t data_set_felx3001[100] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_set_fely3001[100] = {
   32.98507,
   33.31198,
   33.63576,
   33.37108,
   34.30302,
   32.73026,
   33.48897,
   33.13406,
   33.8984,
   33.6504,
   33.86932,
   33.85477,
   33.37108,
   32.35194,
   34.20231,
   33.11919,
   32.24523,
   33.41534,
   32.47347,
   34.05792,
   33.82565,
   32.71521,
   33.34154,
   33.40059,
   34.07239,
   33.88386,
   33.60645,
   33.7965,
   34.61766,
   35,
   33.91293,
   35.62824,
   35.5867,
   36.79946,
   37.07991,
   40.11096,
   39.9753,
   41.16833,
   43.89876,
   46.5133,
   52.05711,
   56.36167,
   63.42378,
   68.50906,
   74.42163,
   80.01863,
   84.81852,
   89.72333,
   93.16029,
   93.67139,
   94.69585,
   92.75369,
   89.56803,
   85.39092,
   78.43193,
   73.29194,
   66.62861,
   60.32968,
   53.64102,
   48.11327,
   44.28002,
   39.49062,
   37.19947,
   34.28865,
   33.19347,
   33.32676,
   32.42795,
   32.10751,
   31.33159,
   30.37475,
   31.03173,
   29.57075,
   30.88869,
   30.77699,
   28.94911,
   29.65377,
   30.22865,
   29.11841,
   28.96608,
   28.81297,
   29.0508,
   29.73657,
   30.03277,
   29.67035,
   28.57318,
   29.50417,
   29.03388,
   29.43743,
   28.36607,
   29.3203,
   28.27933,
   29.0508,
   29.15215,
   28.31406,
   28.62473,
   29.23634,
   28.07009,
   29.55412,
   29.21952,
   28.07009};
   Double_t data_set_fehx3001[100] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_set_fehy3001[100] = {
   33.98507,
   34.31198,
   34.63576,
   34.37108,
   35.30302,
   33.73026,
   34.48897,
   34.13406,
   34.8984,
   34.6504,
   34.86932,
   34.85477,
   34.37108,
   33.35194,
   35.20231,
   34.11919,
   33.24523,
   34.41534,
   33.47347,
   35.05792,
   34.82565,
   33.71521,
   34.34154,
   34.40059,
   35.07239,
   34.88386,
   34.60645,
   34.7965,
   35.61766,
   36,
   34.91293,
   36.62824,
   36.5867,
   37.79946,
   38.07991,
   41.11096,
   40.9753,
   42.16833,
   44.89876,
   47.5133,
   53.05711,
   57.36167,
   64.42378,
   69.50906,
   75.42163,
   81.01863,
   85.81852,
   90.72333,
   94.16029,
   94.67139,
   95.69585,
   93.75369,
   90.56803,
   86.39092,
   79.43193,
   74.29194,
   67.62861,
   61.32968,
   54.64102,
   49.11327,
   45.28002,
   40.49062,
   38.19947,
   35.28865,
   34.19347,
   34.32676,
   33.42795,
   33.10751,
   32.33159,
   31.37475,
   32.03173,
   30.57075,
   31.88869,
   31.77699,
   29.94911,
   30.65377,
   31.22865,
   30.11841,
   29.96608,
   29.81297,
   30.0508,
   30.73657,
   31.03277,
   30.67035,
   29.57318,
   30.50417,
   30.03388,
   30.43743,
   29.36607,
   30.3203,
   29.27933,
   30.0508,
   30.15215,
   29.31406,
   29.62473,
   30.23634,
   29.07009,
   30.55412,
   30.21952,
   29.07009};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_set_fx3001,data_set_fy3001,data_set_felx3001,data_set_fehx3001,data_set_fely3001,data_set_fehy3001);
   grae->SetName("data_set");
   grae->SetTitle("Histogram of data_set_plot__psi_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_set3001 = new TH1F("Graph_data_set3001","Histogram of data_set_plot__psi_M",100,2952.9,3240.9);
   Graph_data_set3001->SetMinimum(0);
   Graph_data_set3001->SetMaximum(9994.672);
   Graph_data_set3001->SetDirectory(0);
   Graph_data_set3001->SetStats(0);
   Graph_data_set3001->SetLineWidth(2);
   Graph_data_set3001->SetMarkerStyle(20);
   Graph_data_set3001->SetMarkerSize(0.8);
   Graph_data_set3001->GetXaxis()->SetNdivisions(505);
   Graph_data_set3001->GetXaxis()->SetLabelFont(132);
   Graph_data_set3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_set3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_set3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_set3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_set3001->GetXaxis()->SetTitleFont(132);
   Graph_data_set3001->GetYaxis()->SetLabelFont(132);
   Graph_data_set3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_set3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_set3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_set3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_data_set3001->GetYaxis()->SetTitleFont(132);
   Graph_data_set3001->GetZaxis()->SetLabelFont(132);
   Graph_data_set3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_set3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_set3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_set3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_set3001);
   
   grae->Draw("p");
   
   Double_t tail_fx1[132] = {
   2976.9,
   2976.9,
   2979.3,
   2981.7,
   2984.1,
   2986.5,
   2988.9,
   2991.3,
   2993.7,
   2996.1,
   2998.5,
   3000.9,
   3003.3,
   3005.7,
   3008.1,
   3010.5,
   3012.9,
   3015.3,
   3017.7,
   3020.1,
   3022.5,
   3024.9,
   3027.3,
   3029.7,
   3032.1,
   3034.5,
   3036.9,
   3039.3,
   3041.7,
   3044.1,
   3046.5,
   3048.9,
   3051.3,
   3053.7,
   3056.1,
   3058.5,
   3060.9,
   3063.3,
   3065.7,
   3068.1,
   3069.3,
   3070.5,
   3071.7,
   3072.9,
   3074.1,
   3075.3,
   3076.5,
   3077.7,
   3078.9,
   3080.1,
   3081.3,
   3082.5,
   3084.9,
   3087.3,
   3088.5,
   3089.7,
   3090.9,
   3092.1,
   3092.7,
   3093.3,
   3093.9,
   3094.5,
   3095.1,
   3095.7,
   3096.3,
   3096.9,
   3097.5,
   3098.1,
   3098.7,
   3099.3,
   3099.9,
   3100.5,
   3101.7,
   3102.9,
   3104.1,
   3105.3,
   3106.5,
   3108.9,
   3111.3,
   3112.5,
   3113.7,
   3114.9,
   3116.1,
   3117.3,
   3118.5,
   3119.7,
   3120.9,
   3122.1,
   3123.3,
   3124.5,
   3125.7,
   3126.9,
   3128.1,
   3130.5,
   3132.9,
   3135.3,
   3137.7,
   3140.1,
   3142.5,
   3144.9,
   3147.3,
   3149.7,
   3152.1,
   3154.5,
   3156.9,
   3159.3,
   3161.7,
   3164.1,
   3166.5,
   3168.9,
   3171.3,
   3173.7,
   3176.1,
   3178.5,
   3180.9,
   3183.3,
   3185.7,
   3188.1,
   3190.5,
   3192.9,
   3195.3,
   3197.7,
   3200.1,
   3202.5,
   3204.9,
   3207.3,
   3209.7,
   3212.1,
   3214.5,
   3216.9,
   3216.9,
   3216.9};
   Double_t tail_fy1[132] = {
   0,
   0.106336,
   0.1090218,
   0.1118473,
   0.1148236,
   0.1179632,
   0.12128,
   0.1247896,
   0.1285092,
   0.1324586,
   0.1366596,
   0.1411374,
   0.1459203,
   0.1510411,
   0.1565369,
   0.162451,
   0.1688336,
   0.1757431,
   0.1832484,
   0.1914311,
   0.2003888,
   0.2102389,
   0.2211244,
   0.2332214,
   0.2467496,
   0.261987,
   0.2792914,
   0.2991334,
   0.3221461,
   0.3492087,
   0.381588,
   0.4212035,
   0.4711665,
   0.5370315,
   0.6267331,
   0.7394368,
   0.8806777,
   1.060561,
   1.297059,
   1.627547,
   1.853025,
   2.147692,
   2.54773,
   3.023602,
   3.568871,
   4.18696,
   4.879618,
   5.646495,
   6.484746,
   7.38869,
   8.34958,
   9.355495,
   11.43931,
   13.48761,
   14.44221,
   15.31891,
   16.09475,
   16.74848,
   17.02364,
   17.26159,
   17.46058,
   17.61915,
   17.7361,
   17.81056,
   17.84197,
   17.83009,
   17.77501,
   17.67715,
   17.53724,
   17.35633,
   17.13576,
   16.87716,
   16.25366,
   15.50361,
   14.6477,
   13.70862,
   12.70999,
   10.62752,
   8.573149,
   7.600942,
   6.683269,
   5.82959,
   5.04626,
   4.336739,
   3.701906,
   3.140449,
   2.649286,
   2.223995,
   1.859234,
   1.549113,
   1.287523,
   1.068403,
   0.8859469,
   0.6099187,
   0.4224835,
   0.2954531,
   0.2087033,
   0.1485967,
   0.1062322,
   0.07591531,
   0.05400108,
   0.03810386,
   0.026601,
   0.01833996,
   0.01247231,
   0.008360132,
   0.005520736,
   0.003590718,
   0.002299851,
   0.001450495,
   0.0009007653,
   0.0005507772,
   0.0003315922,
   0.0001965596,
   0.0001147215,
   6.592575e-05,
   3.730141e-05,
   2.078046e-05,
   1.139842e-05,
   6.15593e-06,
   3.273424e-06,
   1.713841e-06,
   8.834835e-07,
   4.48421e-07,
   2.240954e-07,
   1.102655e-07,
   5.342024e-08,
   2.548189e-08,
   1.196787e-08,
   5.534292e-09,
   5.534292e-09,
   0};
   TGraph *graph = new TGraph(132,tail_fx1,tail_fy1);
   graph->SetName("tail");
   graph->SetTitle("Projection of pdf tz");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_tail1 = new TH1F("Graph_tail1","Projection of pdf tz",132,2952.9,3240.9);
   Graph_tail1->SetMinimum(0);
   Graph_tail1->SetMaximum(19.62616);
   Graph_tail1->SetDirectory(0);
   Graph_tail1->SetStats(0);
   Graph_tail1->SetLineWidth(2);
   Graph_tail1->SetMarkerStyle(20);
   Graph_tail1->SetMarkerSize(0.8);
   Graph_tail1->GetXaxis()->SetNdivisions(505);
   Graph_tail1->GetXaxis()->SetLabelFont(132);
   Graph_tail1->GetXaxis()->SetLabelOffset(0.01);
   Graph_tail1->GetXaxis()->SetLabelSize(0.06);
   Graph_tail1->GetXaxis()->SetTitleSize(0.072);
   Graph_tail1->GetXaxis()->SetTitleOffset(0.95);
   Graph_tail1->GetXaxis()->SetTitleFont(132);
   Graph_tail1->GetYaxis()->SetLabelFont(132);
   Graph_tail1->GetYaxis()->SetLabelOffset(0.01);
   Graph_tail1->GetYaxis()->SetLabelSize(0.06);
   Graph_tail1->GetYaxis()->SetTitleSize(0.072);
   Graph_tail1->GetYaxis()->SetTitleOffset(0.85);
   Graph_tail1->GetYaxis()->SetTitleFont(132);
   Graph_tail1->GetZaxis()->SetLabelFont(132);
   Graph_tail1->GetZaxis()->SetLabelSize(0.06);
   Graph_tail1->GetZaxis()->SetTitleSize(0.072);
   Graph_tail1->GetZaxis()->SetTitleOffset(1.2);
   Graph_tail1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tail1);
   
   graph->Draw("f");
   
   Double_t bkg_fx2[104] = {
   2976.9,
   2976.9,
   2979.3,
   2981.7,
   2984.1,
   2986.5,
   2988.9,
   2991.3,
   2993.7,
   2996.1,
   2998.5,
   3000.9,
   3003.3,
   3005.7,
   3008.1,
   3010.5,
   3012.9,
   3015.3,
   3017.7,
   3020.1,
   3022.5,
   3024.9,
   3027.3,
   3029.7,
   3032.1,
   3034.5,
   3036.9,
   3039.3,
   3041.7,
   3044.1,
   3046.5,
   3048.9,
   3051.3,
   3053.7,
   3056.1,
   3058.5,
   3060.9,
   3063.3,
   3065.7,
   3068.1,
   3070.5,
   3072.9,
   3075.3,
   3077.7,
   3080.1,
   3082.5,
   3084.9,
   3087.3,
   3089.7,
   3092.1,
   3094.5,
   3096.9,
   3099.3,
   3101.7,
   3104.1,
   3106.5,
   3108.9,
   3111.3,
   3113.7,
   3116.1,
   3118.5,
   3120.9,
   3123.3,
   3125.7,
   3128.1,
   3130.5,
   3132.9,
   3135.3,
   3137.7,
   3140.1,
   3142.5,
   3144.9,
   3147.3,
   3149.7,
   3152.1,
   3154.5,
   3156.9,
   3159.3,
   3161.7,
   3164.1,
   3166.5,
   3168.9,
   3171.3,
   3173.7,
   3176.1,
   3178.5,
   3180.9,
   3183.3,
   3185.7,
   3188.1,
   3190.5,
   3192.9,
   3195.3,
   3197.7,
   3200.1,
   3202.5,
   3204.9,
   3207.3,
   3209.7,
   3212.1,
   3214.5,
   3216.9,
   3216.9,
   3216.9};
   Double_t bkg_fy2[104] = {
   0,
   1129.533,
   1126.442,
   1123.359,
   1120.285,
   1117.219,
   1114.161,
   1111.112,
   1108.071,
   1105.038,
   1102.014,
   1098.998,
   1095.99,
   1092.99,
   1089.999,
   1087.016,
   1084.041,
   1081.074,
   1078.115,
   1075.165,
   1072.222,
   1069.288,
   1066.361,
   1063.443,
   1060.532,
   1057.63,
   1054.735,
   1051.848,
   1048.97,
   1046.099,
   1043.236,
   1040.381,
   1037.533,
   1034.694,
   1031.862,
   1029.038,
   1026.221,
   1023.413,
   1020.612,
   1017.819,
   1015.033,
   1012.255,
   1009.485,
   1006.722,
   1003.967,
   1001.219,
   998.4786,
   995.7459,
   993.0207,
   990.303,
   987.5926,
   984.8898,
   982.1943,
   979.5061,
   976.8254,
   974.1519,
   971.4858,
   968.827,
   966.1755,
   963.5312,
   960.8942,
   958.2643,
   955.6417,
   953.0263,
   950.418,
   947.8168,
   945.2228,
   942.6358,
   940.056,
   937.4832,
   934.9174,
   932.3587,
   929.807,
   927.2622,
   924.7244,
   922.1936,
   919.6697,
   917.1527,
   914.6426,
   912.1394,
   909.643,
   907.1534,
   904.6707,
   902.1947,
   899.7255,
   897.2631,
   894.8074,
   892.3585,
   889.9162,
   887.4807,
   885.0518,
   882.6295,
   880.2139,
   877.8049,
   875.4024,
   873.0066,
   870.6173,
   868.2345,
   865.8583,
   863.4886,
   861.1253,
   858.7686,
   858.7686,
   0};
   graph = new TGraph(104,bkg_fx2,bkg_fy2);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf tz");

   ci = TColor::GetColor("#00ffff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_bkg2 = new TH1F("Graph_bkg2","Projection of pdf tz",104,2952.9,3240.9);
   Graph_bkg2->SetMinimum(0);
   Graph_bkg2->SetMaximum(1242.487);
   Graph_bkg2->SetDirectory(0);
   Graph_bkg2->SetStats(0);
   Graph_bkg2->SetLineWidth(2);
   Graph_bkg2->SetMarkerStyle(20);
   Graph_bkg2->SetMarkerSize(0.8);
   Graph_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg2->GetYaxis()->SetTitleOffset(0.85);
   Graph_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_bkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg2);
   
   graph->Draw("f");
   
   Double_t prompt_fx3[132] = {
   2976.9,
   2976.9,
   2979.3,
   2981.7,
   2984.1,
   2986.5,
   2988.9,
   2991.3,
   2993.7,
   2996.1,
   2998.5,
   3000.9,
   3003.3,
   3005.7,
   3008.1,
   3010.5,
   3012.9,
   3015.3,
   3017.7,
   3020.1,
   3022.5,
   3024.9,
   3027.3,
   3029.7,
   3032.1,
   3034.5,
   3036.9,
   3039.3,
   3041.7,
   3044.1,
   3046.5,
   3048.9,
   3051.3,
   3053.7,
   3056.1,
   3058.5,
   3060.9,
   3063.3,
   3065.7,
   3068.1,
   3069.3,
   3070.5,
   3071.7,
   3072.9,
   3074.1,
   3075.3,
   3076.5,
   3077.7,
   3078.9,
   3080.1,
   3081.3,
   3082.5,
   3084.9,
   3087.3,
   3088.5,
   3089.7,
   3090.9,
   3092.1,
   3092.7,
   3093.3,
   3093.9,
   3094.5,
   3095.1,
   3095.7,
   3096.3,
   3096.9,
   3097.5,
   3098.1,
   3098.7,
   3099.3,
   3099.9,
   3100.5,
   3101.7,
   3102.9,
   3104.1,
   3105.3,
   3106.5,
   3108.9,
   3111.3,
   3112.5,
   3113.7,
   3114.9,
   3116.1,
   3117.3,
   3118.5,
   3119.7,
   3120.9,
   3122.1,
   3123.3,
   3124.5,
   3125.7,
   3126.9,
   3128.1,
   3130.5,
   3132.9,
   3135.3,
   3137.7,
   3140.1,
   3142.5,
   3144.9,
   3147.3,
   3149.7,
   3152.1,
   3154.5,
   3156.9,
   3159.3,
   3161.7,
   3164.1,
   3166.5,
   3168.9,
   3171.3,
   3173.7,
   3176.1,
   3178.5,
   3180.9,
   3183.3,
   3185.7,
   3188.1,
   3190.5,
   3192.9,
   3195.3,
   3197.7,
   3200.1,
   3202.5,
   3204.9,
   3207.3,
   3209.7,
   3212.1,
   3214.5,
   3216.9,
   3216.9,
   3216.9};
   Double_t prompt_fy3[132] = {
   0,
   43.72643,
   44.83086,
   45.9927,
   47.21659,
   48.50763,
   49.87155,
   51.31471,
   52.84427,
   54.46826,
   56.19577,
   58.03707,
   60.00388,
   62.10957,
   64.36952,
   66.80147,
   69.42603,
   72.26728,
   75.35354,
   78.71837,
   82.40185,
   86.4523,
   90.92852,
   95.90294,
   101.4659,
   107.7316,
   114.8474,
   123.0066,
   132.4697,
   143.598,
   156.9127,
   173.203,
   193.7483,
   220.8326,
   257.7188,
   304.0637,
   362.1433,
   436.1132,
   533.3633,
   669.2634,
   761.9822,
   883.1521,
   1047.652,
   1243.335,
   1467.555,
   1721.719,
   2006.547,
   2321.895,
   2666.591,
   3038.302,
   3433.43,
   3847.072,
   4703.955,
   5546.238,
   5938.778,
   6299.288,
   6618.32,
   6887.141,
   7000.289,
   7098.136,
   7179.964,
   7245.167,
   7293.259,
   7323.878,
   7336.793,
   7331.908,
   7309.259,
   7269.017,
   7211.485,
   7137.093,
   7046.393,
   6940.056,
   6683.666,
   6375.236,
   6023.281,
   5637.122,
   5226.475,
   4370.142,
   3525.363,
   3125.582,
   2748.226,
   2397.185,
   2075.072,
   1783.31,
   1522.26,
   1291.384,
   1089.412,
   914.5287,
   764.5354,
   637.0106,
   529.4423,
   439.3379,
   364.3101,
   250.8046,
   173.7294,
   121.4932,
   85.82085,
   61.10444,
   43.68371,
   31.21712,
   22.20578,
   15.66868,
   10.93859,
   7.541571,
   5.128736,
   3.437769,
   2.270181,
   1.476539,
   0.9457215,
   0.5964579,
   0.3704036,
   0.226485,
   0.136354,
   0.08082723,
   0.04717459,
   0.02710932,
   0.01533871,
   0.008545129,
   0.004687142,
   0.002531379,
   0.001346064,
   0.0007047484,
   0.0003632971,
   0.0001843951,
   9.215024e-05,
   4.534225e-05,
   2.196693e-05,
   1.04784e-05,
   4.921308e-06,
   2.275755e-06,
   2.275755e-06,
   0};
   graph = new TGraph(132,prompt_fx3,prompt_fy3);
   graph->SetName("prompt");
   graph->SetTitle("Projection of pdf tz");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_prompt3 = new TH1F("Graph_prompt3","Projection of pdf tz",132,2952.9,3240.9);
   Graph_prompt3->SetMinimum(0);
   Graph_prompt3->SetMaximum(8070.473);
   Graph_prompt3->SetDirectory(0);
   Graph_prompt3->SetStats(0);
   Graph_prompt3->SetLineWidth(2);
   Graph_prompt3->SetMarkerStyle(20);
   Graph_prompt3->SetMarkerSize(0.8);
   Graph_prompt3->GetXaxis()->SetNdivisions(505);
   Graph_prompt3->GetXaxis()->SetLabelFont(132);
   Graph_prompt3->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt3->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt3->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt3->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt3->GetXaxis()->SetTitleFont(132);
   Graph_prompt3->GetYaxis()->SetLabelFont(132);
   Graph_prompt3->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt3->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt3->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt3->GetYaxis()->SetTitleOffset(0.85);
   Graph_prompt3->GetYaxis()->SetTitleFont(132);
   Graph_prompt3->GetZaxis()->SetLabelFont(132);
   Graph_prompt3->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt3->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt3->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt3);
   
   graph->Draw("l");
   
   Double_t fromb_fx4[134] = {
   2974.5,
   2974.5,
   2976.9,
   2979.3,
   2981.7,
   2984.1,
   2986.5,
   2988.9,
   2991.3,
   2993.7,
   2996.1,
   2998.5,
   3000.9,
   3003.3,
   3005.7,
   3008.1,
   3010.5,
   3012.9,
   3015.3,
   3017.7,
   3020.1,
   3022.5,
   3024.9,
   3027.3,
   3029.7,
   3032.1,
   3034.5,
   3036.9,
   3039.3,
   3041.7,
   3044.1,
   3046.5,
   3048.9,
   3051.3,
   3053.7,
   3056.1,
   3058.5,
   3060.9,
   3063.3,
   3065.7,
   3068.1,
   3069.3,
   3070.5,
   3071.7,
   3072.9,
   3074.1,
   3075.3,
   3076.5,
   3077.7,
   3078.9,
   3080.1,
   3081.3,
   3082.5,
   3084.9,
   3087.3,
   3088.5,
   3089.7,
   3090.9,
   3092.1,
   3092.7,
   3093.3,
   3093.9,
   3094.5,
   3095.1,
   3095.7,
   3096.3,
   3096.9,
   3097.5,
   3098.1,
   3098.7,
   3099.3,
   3099.9,
   3100.5,
   3101.7,
   3102.9,
   3104.1,
   3105.3,
   3106.5,
   3108.9,
   3111.3,
   3112.5,
   3113.7,
   3114.9,
   3116.1,
   3117.3,
   3118.5,
   3119.7,
   3120.9,
   3122.1,
   3123.3,
   3124.5,
   3125.7,
   3126.9,
   3128.1,
   3130.5,
   3132.9,
   3135.3,
   3137.7,
   3140.1,
   3142.5,
   3144.9,
   3147.3,
   3149.7,
   3152.1,
   3154.5,
   3156.9,
   3159.3,
   3161.7,
   3164.1,
   3166.5,
   3168.9,
   3171.3,
   3173.7,
   3176.1,
   3178.5,
   3180.9,
   3183.3,
   3185.7,
   3188.1,
   3190.5,
   3192.9,
   3195.3,
   3197.7,
   3200.1,
   3202.5,
   3204.9,
   3207.3,
   3209.7,
   3212.1,
   3214.5,
   3216.9,
   3216.9,
   3219.3,
   3219.3};
   Double_t fromb_fy4[134] = {
   0,
   4.271627,
   4.271627,
   4.379518,
   4.493018,
   4.612579,
   4.738701,
   4.871942,
   5.012924,
   5.162346,
   5.320994,
   5.489754,
   5.669631,
   5.861768,
   6.067472,
   6.288246,
   6.525823,
   6.782215,
   7.059777,
   7.361273,
   7.689982,
   8.049821,
   8.445508,
   8.88279,
   9.36874,
   9.912182,
   10.52428,
   11.21942,
   12.01649,
   12.94094,
   14.02807,
   15.32878,
   16.92017,
   18.92724,
   21.5731,
   25.1765,
   29.70392,
   35.37771,
   42.60382,
   52.10416,
   65.38021,
   74.4379,
   86.27496,
   102.3449,
   121.4612,
   143.3652,
   168.1944,
   196.0192,
   226.8254,
   260.4988,
   296.8112,
   335.4111,
   375.8197,
   459.5285,
   541.8109,
   580.1581,
   615.3762,
   646.5424,
   672.8035,
   683.8569,
   693.4156,
   701.4094,
   707.779,
   712.4771,
   715.4682,
   716.7299,
   716.2527,
   714.0401,
   710.1089,
   704.4886,
   697.2212,
   688.3608,
   677.9727,
   652.9261,
   622.7956,
   588.4131,
   550.6893,
   510.5733,
   426.9183,
   344.3921,
   305.3375,
   268.4737,
   234.1805,
   202.7134,
   174.2112,
   148.7093,
   126.155,
   106.4245,
   89.34013,
   74.68731,
   62.22945,
   51.72112,
   42.91884,
   35.58938,
   24.50105,
   16.97159,
   11.86865,
   8.383823,
   5.969281,
   4.267454,
   3.049595,
   2.169278,
   1.530671,
   1.068589,
   0.7367347,
   0.5010252,
   0.335835,
   0.2217736,
   0.1442428,
   0.09238736,
   0.05826786,
   0.03618465,
   0.02212528,
   0.01332039,
   0.007895997,
   0.004608477,
   0.002648304,
   0.001498435,
   0.000834772,
   0.000457886,
   0.0002472899,
   0.0001314968,
   6.884674e-05,
   3.549043e-05,
   1.801352e-05,
   9.002139e-06,
   4.429476e-06,
   2.145945e-06,
   1.023633e-06,
   4.807616e-07,
   2.223181e-07,
   2.223181e-07,
   2.223181e-07,
   0};
   graph = new TGraph(134,fromb_fx4,fromb_fy4);
   graph->SetName("fromb");
   graph->SetTitle("Projection of pdf tz");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_fromb4 = new TH1F("Graph_fromb4","Projection of pdf tz",134,2950.02,3243.78);
   Graph_fromb4->SetMinimum(0);
   Graph_fromb4->SetMaximum(788.4029);
   Graph_fromb4->SetDirectory(0);
   Graph_fromb4->SetStats(0);
   Graph_fromb4->SetLineWidth(2);
   Graph_fromb4->SetMarkerStyle(20);
   Graph_fromb4->SetMarkerSize(0.8);
   Graph_fromb4->GetXaxis()->SetNdivisions(505);
   Graph_fromb4->GetXaxis()->SetLabelFont(132);
   Graph_fromb4->GetXaxis()->SetLabelOffset(0.01);
   Graph_fromb4->GetXaxis()->SetLabelSize(0.06);
   Graph_fromb4->GetXaxis()->SetTitleSize(0.072);
   Graph_fromb4->GetXaxis()->SetTitleOffset(0.95);
   Graph_fromb4->GetXaxis()->SetTitleFont(132);
   Graph_fromb4->GetYaxis()->SetLabelFont(132);
   Graph_fromb4->GetYaxis()->SetLabelOffset(0.01);
   Graph_fromb4->GetYaxis()->SetLabelSize(0.06);
   Graph_fromb4->GetYaxis()->SetTitleSize(0.072);
   Graph_fromb4->GetYaxis()->SetTitleOffset(0.85);
   Graph_fromb4->GetYaxis()->SetTitleFont(132);
   Graph_fromb4->GetZaxis()->SetLabelFont(132);
   Graph_fromb4->GetZaxis()->SetLabelSize(0.06);
   Graph_fromb4->GetZaxis()->SetTitleSize(0.072);
   Graph_fromb4->GetZaxis()->SetTitleOffset(1.2);
   Graph_fromb4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fromb4);
   
   graph->Draw("l");
   
   Double_t tzPDF_fx5[134] = {
   2974.5,
   2974.5,
   2976.9,
   2979.3,
   2981.7,
   2984.1,
   2986.5,
   2988.9,
   2991.3,
   2993.7,
   2996.1,
   2998.5,
   3000.9,
   3003.3,
   3005.7,
   3008.1,
   3010.5,
   3012.9,
   3015.3,
   3017.7,
   3020.1,
   3022.5,
   3024.9,
   3027.3,
   3029.7,
   3032.1,
   3034.5,
   3036.9,
   3039.3,
   3041.7,
   3044.1,
   3046.5,
   3048.9,
   3051.3,
   3053.7,
   3056.1,
   3058.5,
   3060.9,
   3063.3,
   3065.7,
   3068.1,
   3069.3,
   3070.5,
   3071.7,
   3072.9,
   3074.1,
   3075.3,
   3076.5,
   3077.7,
   3078.9,
   3080.1,
   3081.3,
   3082.5,
   3084.9,
   3087.3,
   3088.5,
   3089.7,
   3090.9,
   3092.1,
   3092.7,
   3093.3,
   3093.9,
   3094.5,
   3095.1,
   3095.7,
   3096.3,
   3096.9,
   3097.5,
   3098.1,
   3098.7,
   3099.3,
   3099.9,
   3100.5,
   3101.7,
   3102.9,
   3104.1,
   3105.3,
   3106.5,
   3108.9,
   3111.3,
   3112.5,
   3113.7,
   3114.9,
   3116.1,
   3117.3,
   3118.5,
   3119.7,
   3120.9,
   3122.1,
   3123.3,
   3124.5,
   3125.7,
   3126.9,
   3128.1,
   3130.5,
   3132.9,
   3135.3,
   3137.7,
   3140.1,
   3142.5,
   3144.9,
   3147.3,
   3149.7,
   3152.1,
   3154.5,
   3156.9,
   3159.3,
   3161.7,
   3164.1,
   3166.5,
   3168.9,
   3171.3,
   3173.7,
   3176.1,
   3178.5,
   3180.9,
   3183.3,
   3185.7,
   3188.1,
   3190.5,
   3192.9,
   3195.3,
   3197.7,
   3200.1,
   3202.5,
   3204.9,
   3207.3,
   3209.7,
   3212.1,
   3214.5,
   3216.9,
   3216.9,
   3219.3,
   3219.3};
   Double_t tzPDF_fy5[134] = {
   0,
   1177.638,
   1177.638,
   1175.761,
   1173.957,
   1172.229,
   1170.583,
   1169.026,
   1167.564,
   1166.206,
   1164.96,
   1163.836,
   1162.846,
   1162.002,
   1161.318,
   1160.813,
   1160.506,
   1160.418,
   1160.577,
   1161.013,
   1161.764,
   1162.874,
   1164.396,
   1166.393,
   1168.947,
   1172.157,
   1176.147,
   1181.081,
   1187.171,
   1194.702,
   1204.074,
   1215.859,
   1230.925,
   1250.68,
   1277.636,
   1315.384,
   1363.545,
   1424.623,
   1503.19,
   1607.376,
   1754.09,
   1854.698,
   1986.608,
   2166.187,
   2380.075,
   2625.358,
   2903.585,
   3215.548,
   3561.088,
   3938.918,
   4346.468,
   4779.782,
   5233.466,
   6173.402,
   7097.282,
   7527.761,
   7923.003,
   8272.618,
   8566.996,
   8690.795,
   8797.761,
   8887.104,
   8958.158,
   9010.388,
   9043.397,
   9056.93,
   9050.881,
   9025.289,
   8980.344,
   8916.378,
   8833.864,
   8733.412,
   8615.755,
   8332.352,
   7991.7,
   7603.167,
   7177.007,
   6723.91,
   5779.173,
   4847.155,
   4406.021,
   3989.559,
   3602.048,
   3246.363,
   2924.069,
   2635.566,
   2380.258,
   2156.751,
   1963.045,
   1796.724,
   1655.122,
   1535.477,
   1435.046,
   1351.203,
   1223.732,
   1136.346,
   1076.293,
   1034.469,
   1004.706,
   982.9748,
   966.7013,
   954.236,
   944.4997,
   936.7582,
   930.4903,
   925.3119,
   920.9347,
   917.1401,
   913.7637,
   910.6834,
   907.8096,
   905.0781,
   902.4439,
   899.8755,
   897.352,
   894.8593,
   892.3883,
   889.9331,
   887.4901,
   885.0569,
   882.6323,
   880.2154,
   877.8056,
   875.4028,
   873.0068,
   870.6174,
   868.2346,
   865.8583,
   863.4886,
   861.1253,
   858.7686,
   858.7686,
   858.7686,
   0};
   graph = new TGraph(134,tzPDF_fx5,tzPDF_fy5);
   graph->SetName("tzPDF");
   graph->SetTitle("Projection of pdf tz");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_tzPDF5 = new TH1F("Graph_tzPDF5","Projection of pdf tz",134,2950.02,3243.78);
   Graph_tzPDF5->SetMinimum(0);
   Graph_tzPDF5->SetMaximum(9962.623);
   Graph_tzPDF5->SetDirectory(0);
   Graph_tzPDF5->SetStats(0);
   Graph_tzPDF5->SetLineWidth(2);
   Graph_tzPDF5->SetMarkerStyle(20);
   Graph_tzPDF5->SetMarkerSize(0.8);
   Graph_tzPDF5->GetXaxis()->SetNdivisions(505);
   Graph_tzPDF5->GetXaxis()->SetLabelFont(132);
   Graph_tzPDF5->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzPDF5->GetXaxis()->SetLabelSize(0.06);
   Graph_tzPDF5->GetXaxis()->SetTitleSize(0.072);
   Graph_tzPDF5->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzPDF5->GetXaxis()->SetTitleFont(132);
   Graph_tzPDF5->GetYaxis()->SetLabelFont(132);
   Graph_tzPDF5->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzPDF5->GetYaxis()->SetLabelSize(0.06);
   Graph_tzPDF5->GetYaxis()->SetTitleSize(0.072);
   Graph_tzPDF5->GetYaxis()->SetTitleOffset(0.85);
   Graph_tzPDF5->GetYaxis()->SetTitleFont(132);
   Graph_tzPDF5->GetZaxis()->SetLabelFont(132);
   Graph_tzPDF5->GetZaxis()->SetLabelSize(0.06);
   Graph_tzPDF5->GetZaxis()->SetTitleSize(0.072);
   Graph_tzPDF5->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzPDF5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzPDF5);
   
   graph->Draw("l");
   
   Double_t data_set_fx3002[100] = {
   2978.1,
   2980.5,
   2982.9,
   2985.3,
   2987.7,
   2990.1,
   2992.5,
   2994.9,
   2997.3,
   2999.7,
   3002.1,
   3004.5,
   3006.9,
   3009.3,
   3011.7,
   3014.1,
   3016.5,
   3018.9,
   3021.3,
   3023.7,
   3026.1,
   3028.5,
   3030.9,
   3033.3,
   3035.7,
   3038.1,
   3040.5,
   3042.9,
   3045.3,
   3047.7,
   3050.1,
   3052.5,
   3054.9,
   3057.3,
   3059.7,
   3062.1,
   3064.5,
   3066.9,
   3069.3,
   3071.7,
   3074.1,
   3076.5,
   3078.9,
   3081.3,
   3083.7,
   3086.1,
   3088.5,
   3090.9,
   3093.3,
   3095.7,
   3098.1,
   3100.5,
   3102.9,
   3105.3,
   3107.7,
   3110.1,
   3112.5,
   3114.9,
   3117.3,
   3119.7,
   3122.1,
   3124.5,
   3126.9,
   3129.3,
   3131.7,
   3134.1,
   3136.5,
   3138.9,
   3141.3,
   3143.7,
   3146.1,
   3148.5,
   3150.9,
   3153.3,
   3155.7,
   3158.1,
   3160.5,
   3162.9,
   3165.3,
   3167.7,
   3170.1,
   3172.5,
   3174.9,
   3177.3,
   3179.7,
   3182.1,
   3184.5,
   3186.9,
   3189.3,
   3191.7,
   3194.1,
   3196.5,
   3198.9,
   3201.3,
   3203.7,
   3206.1,
   3208.5,
   3210.9,
   3213.3,
   3215.7};
   Double_t data_set_fy3002[100] = {
   1121,
   1143,
   1165,
   1147,
   1211,
   1104,
   1155,
   1131,
   1183,
   1166,
   1181,
   1180,
   1147,
   1079,
   1204,
   1130,
   1072,
   1150,
   1087,
   1194,
   1178,
   1103,
   1145,
   1149,
   1195,
   1182,
   1163,
   1176,
   1233,
   1260,
   1184,
   1305,
   1302,
   1391,
   1412,
   1649,
   1638,
   1736,
   1971,
   2210,
   2762,
   3233,
   4086,
   4762,
   5613,
   6483,
   7279,
   8140,
   8772,
   8868,
   9062,
   8696,
   8112,
   7377,
   6230,
   5445,
   4506,
   3700,
   2931,
   2363,
   2005,
   1599,
   1421,
   1210,
   1135,
   1144,
   1084,
   1063,
   1013,
   953,
   994,
   904,
   985,
   978,
   867,
   909,
   944,
   877,
   868,
   859,
   873,
   914,
   932,
   910,
   845,
   900,
   872,
   896,
   833,
   889,
   828,
   873,
   879,
   830,
   848,
   884,
   816,
   903,
   883,
   816};
   Double_t data_set_felx3002[100] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_set_fely3002[100] = {
   32.98507,
   33.31198,
   33.63576,
   33.37108,
   34.30302,
   32.73026,
   33.48897,
   33.13406,
   33.8984,
   33.6504,
   33.86932,
   33.85477,
   33.37108,
   32.35194,
   34.20231,
   33.11919,
   32.24523,
   33.41534,
   32.47347,
   34.05792,
   33.82565,
   32.71521,
   33.34154,
   33.40059,
   34.07239,
   33.88386,
   33.60645,
   33.7965,
   34.61766,
   35,
   33.91293,
   35.62824,
   35.5867,
   36.79946,
   37.07991,
   40.11096,
   39.9753,
   41.16833,
   43.89876,
   46.5133,
   52.05711,
   56.36167,
   63.42378,
   68.50906,
   74.42163,
   80.01863,
   84.81852,
   89.72333,
   93.16029,
   93.67139,
   94.69585,
   92.75369,
   89.56803,
   85.39092,
   78.43193,
   73.29194,
   66.62861,
   60.32968,
   53.64102,
   48.11327,
   44.28002,
   39.49062,
   37.19947,
   34.28865,
   33.19347,
   33.32676,
   32.42795,
   32.10751,
   31.33159,
   30.37475,
   31.03173,
   29.57075,
   30.88869,
   30.77699,
   28.94911,
   29.65377,
   30.22865,
   29.11841,
   28.96608,
   28.81297,
   29.0508,
   29.73657,
   30.03277,
   29.67035,
   28.57318,
   29.50417,
   29.03388,
   29.43743,
   28.36607,
   29.3203,
   28.27933,
   29.0508,
   29.15215,
   28.31406,
   28.62473,
   29.23634,
   28.07009,
   29.55412,
   29.21952,
   28.07009};
   Double_t data_set_fehx3002[100] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_set_fehy3002[100] = {
   33.98507,
   34.31198,
   34.63576,
   34.37108,
   35.30302,
   33.73026,
   34.48897,
   34.13406,
   34.8984,
   34.6504,
   34.86932,
   34.85477,
   34.37108,
   33.35194,
   35.20231,
   34.11919,
   33.24523,
   34.41534,
   33.47347,
   35.05792,
   34.82565,
   33.71521,
   34.34154,
   34.40059,
   35.07239,
   34.88386,
   34.60645,
   34.7965,
   35.61766,
   36,
   34.91293,
   36.62824,
   36.5867,
   37.79946,
   38.07991,
   41.11096,
   40.9753,
   42.16833,
   44.89876,
   47.5133,
   53.05711,
   57.36167,
   64.42378,
   69.50906,
   75.42163,
   81.01863,
   85.81852,
   90.72333,
   94.16029,
   94.67139,
   95.69585,
   93.75369,
   90.56803,
   86.39092,
   79.43193,
   74.29194,
   67.62861,
   61.32968,
   54.64102,
   49.11327,
   45.28002,
   40.49062,
   38.19947,
   35.28865,
   34.19347,
   34.32676,
   33.42795,
   33.10751,
   32.33159,
   31.37475,
   32.03173,
   30.57075,
   31.88869,
   31.77699,
   29.94911,
   30.65377,
   31.22865,
   30.11841,
   29.96608,
   29.81297,
   30.0508,
   30.73657,
   31.03277,
   30.67035,
   29.57318,
   30.50417,
   30.03388,
   30.43743,
   29.36607,
   30.3203,
   29.27933,
   30.0508,
   30.15215,
   29.31406,
   29.62473,
   30.23634,
   29.07009,
   30.55412,
   30.21952,
   29.07009};
   grae = new TGraphAsymmErrors(100,data_set_fx3002,data_set_fy3002,data_set_felx3002,data_set_fehx3002,data_set_fely3002,data_set_fehy3002);
   grae->SetName("data_set");
   grae->SetTitle("Histogram of data_set_plot__psi_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_set3002 = new TH1F("Graph_data_set3002","Histogram of data_set_plot__psi_M",100,2952.9,3240.9);
   Graph_data_set3002->SetMinimum(0);
   Graph_data_set3002->SetMaximum(9994.672);
   Graph_data_set3002->SetDirectory(0);
   Graph_data_set3002->SetStats(0);
   Graph_data_set3002->SetLineWidth(2);
   Graph_data_set3002->SetMarkerStyle(20);
   Graph_data_set3002->SetMarkerSize(0.8);
   Graph_data_set3002->GetXaxis()->SetNdivisions(505);
   Graph_data_set3002->GetXaxis()->SetLabelFont(132);
   Graph_data_set3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_set3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_set3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_set3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_set3002->GetXaxis()->SetTitleFont(132);
   Graph_data_set3002->GetYaxis()->SetLabelFont(132);
   Graph_data_set3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_set3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_set3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_set3002->GetYaxis()->SetTitleOffset(0.85);
   Graph_data_set3002->GetYaxis()->SetTitleFont(132);
   Graph_data_set3002->GetZaxis()->SetLabelFont(132);
   Graph_data_set3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_set3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_set3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_set3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_set3002);
   
   grae->Draw("p");
   
   TH1D *frame_2acb280__2 = new TH1D("frame_2acb280__2","A RooPlot of \"psi_M\"",100,2976.9,3216.9);
   frame_2acb280__2->SetBinContent(1,9615.581);
   frame_2acb280__2->SetMaximum(9615.581);
   frame_2acb280__2->SetEntries(1);
   frame_2acb280__2->SetDirectory(0);
   frame_2acb280__2->SetStats(0);
   frame_2acb280__2->SetLineWidth(2);
   frame_2acb280__2->SetMarkerStyle(20);
   frame_2acb280__2->SetMarkerSize(0.8);
   frame_2acb280__2->GetXaxis()->SetTitle("#it{m}_{#it{#mu^{#plus}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_2acb280__2->GetXaxis()->SetNdivisions(505);
   frame_2acb280__2->GetXaxis()->SetLabelFont(132);
   frame_2acb280__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2acb280__2->GetXaxis()->SetLabelSize(0.06);
   frame_2acb280__2->GetXaxis()->SetTitleSize(0.072);
   frame_2acb280__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2acb280__2->GetXaxis()->SetTitleFont(132);
   frame_2acb280__2->GetYaxis()->SetTitle("Candidates per 2.4 MeV/#it{c}^{2}");
   frame_2acb280__2->GetYaxis()->SetLabelFont(132);
   frame_2acb280__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2acb280__2->GetYaxis()->SetLabelSize(0.06);
   frame_2acb280__2->GetYaxis()->SetTitleSize(0.072);
   frame_2acb280__2->GetYaxis()->SetTitleOffset(1.01);
   frame_2acb280__2->GetYaxis()->SetTitleFont(132);
   frame_2acb280__2->GetZaxis()->SetLabelFont(132);
   frame_2acb280__2->GetZaxis()->SetLabelSize(0.06);
   frame_2acb280__2->GetZaxis()->SetTitleSize(0.072);
   frame_2acb280__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2acb280__2->GetZaxis()->SetTitleFont(132);
   frame_2acb280__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.16,0.47,0.43,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_set","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tzPDF","Total fit function","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt","Prompt #it{J/#kern[-0.2]{#psi}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fromb","Nonprompt #it{J/#kern[-0.2]{#psi}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tail","PV mis-association","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Non #it{J/#kern[-0.2]{#psi}}","f");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.64,0.6,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   AText = pt->AddText("2 < #it{p}#lower[0.5]{#scale[0.7]{T}} < 3 GeV/#it{c}");
   AText = pt->AddText("3.0 < #it{y} < 3.5");
   pt->Draw();
   
   TH1D *frame_2acb280_copy__3 = new TH1D("frame_2acb280_copy__3","A RooPlot of \"psi_M\"",100,2976.9,3216.9);
   frame_2acb280_copy__3->SetBinContent(1,9615.581);
   frame_2acb280_copy__3->SetMaximum(9615.581);
   frame_2acb280_copy__3->SetEntries(1);
   frame_2acb280_copy__3->SetDirectory(0);
   frame_2acb280_copy__3->SetStats(0);
   frame_2acb280_copy__3->SetLineWidth(2);
   frame_2acb280_copy__3->SetMarkerStyle(20);
   frame_2acb280_copy__3->SetMarkerSize(0.8);
   frame_2acb280_copy__3->GetXaxis()->SetTitle("#it{m}_{#it{#mu^{#plus}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_2acb280_copy__3->GetXaxis()->SetNdivisions(505);
   frame_2acb280_copy__3->GetXaxis()->SetLabelFont(132);
   frame_2acb280_copy__3->GetXaxis()->SetLabelOffset(0.01);
   frame_2acb280_copy__3->GetXaxis()->SetLabelSize(0.06);
   frame_2acb280_copy__3->GetXaxis()->SetTitleSize(0.072);
   frame_2acb280_copy__3->GetXaxis()->SetTitleOffset(0.95);
   frame_2acb280_copy__3->GetXaxis()->SetTitleFont(132);
   frame_2acb280_copy__3->GetYaxis()->SetTitle("Candidates per 2.4 MeV/#it{c}^{2}");
   frame_2acb280_copy__3->GetYaxis()->SetLabelFont(132);
   frame_2acb280_copy__3->GetYaxis()->SetLabelOffset(0.01);
   frame_2acb280_copy__3->GetYaxis()->SetLabelSize(0.06);
   frame_2acb280_copy__3->GetYaxis()->SetTitleSize(0.072);
   frame_2acb280_copy__3->GetYaxis()->SetTitleOffset(1.01);
   frame_2acb280_copy__3->GetYaxis()->SetTitleFont(132);
   frame_2acb280_copy__3->GetZaxis()->SetLabelFont(132);
   frame_2acb280_copy__3->GetZaxis()->SetLabelSize(0.06);
   frame_2acb280_copy__3->GetZaxis()->SetTitleSize(0.072);
   frame_2acb280_copy__3->GetZaxis()->SetTitleOffset(1.2);
   frame_2acb280_copy__3->GetZaxis()->SetTitleFont(132);
   frame_2acb280_copy__3->Draw("sameaxis");
   cLog->Modified();
   cLog->cd();
   cLog->SetSelected(cLog);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: cLog/cLog
//=========  (Mon Aug 23 18:18:30 2021) by ROOT version6.06/02
   TCanvas *cLog = new TCanvas("cLog", "cLog",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cLog->SetHighLightColor(2);
   cLog->Range(-13.45679,-1.51622,11.23457,6.078717);
   cLog->SetFillColor(0);
   cLog->SetBorderMode(0);
   cLog->SetBorderSize(2);
   cLog->SetLogy();
   cLog->SetTickx(1);
   cLog->SetTicky(1);
   cLog->SetLeftMargin(0.14);
   cLog->SetRightMargin(0.05);
   cLog->SetTopMargin(0.05);
   cLog->SetBottomMargin(0.16);
   cLog->SetFrameLineWidth(2);
   cLog->SetFrameBorderMode(0);
   cLog->SetFrameLineWidth(2);
   cLog->SetFrameBorderMode(0);
   
   TH1D *frame_44940f0__1 = new TH1D("frame_44940f0__1","A RooPlot of \"tz\"",100,-10,10);
   frame_44940f0__1->SetBinContent(1,287122);
   frame_44940f0__1->SetMinimum(0.5);
   frame_44940f0__1->SetMaximum(500000);
   frame_44940f0__1->SetEntries(4);
   frame_44940f0__1->SetDirectory(0);
   frame_44940f0__1->SetStats(0);
   frame_44940f0__1->SetLineWidth(2);
   frame_44940f0__1->SetMarkerStyle(20);
   frame_44940f0__1->SetMarkerSize(0.8);
   frame_44940f0__1->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_44940f0__1->GetXaxis()->SetNdivisions(505);
   frame_44940f0__1->GetXaxis()->SetLabelFont(132);
   frame_44940f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_44940f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_44940f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_44940f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_44940f0__1->GetXaxis()->SetTitleFont(132);
   frame_44940f0__1->GetYaxis()->SetTitle("Candidates per 0.2 ps");
   frame_44940f0__1->GetYaxis()->SetLabelFont(132);
   frame_44940f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_44940f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_44940f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_44940f0__1->GetYaxis()->SetTitleOffset(0.85);
   frame_44940f0__1->GetYaxis()->SetTitleFont(132);
   frame_44940f0__1->GetZaxis()->SetLabelFont(132);
   frame_44940f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_44940f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_44940f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_44940f0__1->GetZaxis()->SetTitleFont(132);
   frame_44940f0__1->Draw("FUNC");
   
   Double_t data_set_fx3001[100] = {
   -9.9,
   -9.7,
   -9.5,
   -9.3,
   -9.1,
   -8.9,
   -8.7,
   -8.5,
   -8.3,
   -8.1,
   -7.9,
   -7.7,
   -7.5,
   -7.3,
   -7.1,
   -6.9,
   -6.7,
   -6.5,
   -6.3,
   -6.1,
   -5.9,
   -5.7,
   -5.5,
   -5.3,
   -5.1,
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9,
   5.1,
   5.3,
   5.5,
   5.7,
   5.9,
   6.1,
   6.3,
   6.5,
   6.7,
   6.9,
   7.1,
   7.3,
   7.5,
   7.7,
   7.9,
   8.1,
   8.3,
   8.5,
   8.7,
   8.9,
   9.1,
   9.3,
   9.5,
   9.7,
   9.9};
   Double_t data_set_fy3001[100] = {
   7,
   6,
   3,
   2,
   4,
   7,
   1,
   3,
   7,
   6,
   5,
   6,
   8,
   5,
   6,
   6,
   2,
   6,
   7,
   11,
   4,
   5,
   7,
   3,
   7,
   7,
   7,
   12,
   8,
   10,
   13,
   11,
   9,
   16,
   18,
   20,
   16,
   23,
   19,
   26,
   25,
   42,
   51,
   57,
   93,
   100,
   226,
   489,
   2697,
   98127,
   89695,
   5086,
   2142,
   1467,
   1067,
   838,
   715,
   584,
   523,
   489,
   381,
   320,
   318,
   271,
   226,
   211,
   145,
   156,
   136,
   124,
   102,
   97,
   91,
   83,
   79,
   58,
   49,
   62,
   45,
   39,
   27,
   29,
   24,
   31,
   18,
   27,
   22,
   18,
   16,
   16,
   13,
   9,
   20,
   8,
   11,
   6,
   9,
   12,
   8,
   9};
   Double_t data_set_felx3001[100] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_set_fely3001[100] = {
   2.58147,
   2.379931,
   1.632705,
   1.291815,
   1.914339,
   2.58147,
   0.8272462,
   1.632705,
   2.58147,
   2.379931,
   2.159691,
   2.379931,
   2.768386,
   2.159691,
   2.379931,
   2.379931,
   1.291815,
   2.379931,
   2.58147,
   3.265579,
   1.914339,
   2.159691,
   2.58147,
   1.632705,
   2.58147,
   2.58147,
   2.58147,
   3.415266,
   2.768386,
   3.108694,
   3.558662,
   3.265579,
   2.943461,
   3.957801,
   4.202887,
   4.434448,
   3.957801,
   4.760717,
   4.320219,
   5.066015,
   4.966335,
   6.454831,
   7.117933,
   7.527619,
   9.626284,
   9.983255,
   14.54161,
   21.619,
   51.43506,
   312.7527,
   298.9917,
   70.81795,
   45.78445,
   37.8047,
   32.16879,
   28.45255,
   26.24416,
   23.67126,
   22.37466,
   21.619,
   19.02562,
   17.39553,
   17.33956,
   15.96967,
   14.54161,
   14.03444,
   11.55197,
   12,
   11.17262,
   10.64675,
   9.611874,
   9.831854,
   9.521834,
   9.092044,
   8.869343,
   7.593751,
   6.976026,
   7.852713,
   6.683179,
   6.218102,
   5.163771,
   5.353932,
   4.864612,
   5.537565,
   4.202887,
   5.163771,
   4.654502,
   4.202887,
   3.957801,
   3.957801,
   3.558662,
   2.943461,
   4.434448,
   2.768386,
   3.265579,
   2.379931,
   2.943461,
   3.415266,
   2.768386,
   2.943461};
   Double_t data_set_fehx3001[100] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_set_fehy3001[100] = {
   3.770281,
   3.583642,
   2.918186,
   2.63786,
   3.162753,
   3.770281,
   2.299527,
   2.918186,
   3.770281,
   3.583642,
   3.382473,
   3.583642,
   3.945142,
   3.382473,
   3.583642,
   3.583642,
   2.63786,
   3.583642,
   3.770281,
   4.416521,
   3.162753,
   3.382473,
   3.770281,
   2.918186,
   3.770281,
   3.770281,
   3.770281,
   4.559819,
   3.945142,
   4.26695,
   4.697573,
   4.416521,
   4.110204,
   5.083066,
   5.321007,
   5.546519,
   5.083066,
   5.865235,
   5.435196,
   6.164324,
   6.066589,
   7.53218,
   8.188122,
   8.594007,
   10.67824,
   11.03336,
   15.54161,
   22.619,
   52.43506,
   313.7527,
   299.9917,
   71.81795,
   46.78445,
   38.8047,
   33.16879,
   29.45255,
   27.24416,
   24.67126,
   23.37466,
   22.619,
   20.02562,
   18.39553,
   18.33956,
   16.96967,
   15.54161,
   15.03444,
   12.55197,
   13,
   12.17262,
   11.64675,
   10.61187,
   10.88273,
   10.57436,
   10.14705,
   9.925725,
   8.659564,
   8.047634,
   8.916365,
   7.757905,
   7.298372,
   6.260244,
   6.44702,
   5.966932,
   6.627601,
   5.321007,
   6.260244,
   5.761366,
   5.321007,
   5.083066,
   5.083066,
   4.697573,
   4.110204,
   5.546519,
   3.945142,
   4.416521,
   3.583642,
   4.110204,
   4.559819,
   3.945142,
   4.110204};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_set_fx3001,data_set_fy3001,data_set_felx3001,data_set_fehx3001,data_set_fely3001,data_set_fehy3001);
   grae->SetName("data_set");
   grae->SetTitle("Histogram of data_set_plot__tz");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_set3001 = new TH1F("Graph_data_set3001","Histogram of data_set_plot__tz",100,-12,12);
   Graph_data_set3001->SetMinimum(0.1554784);
   Graph_data_set3001->SetMaximum(108284.8);
   Graph_data_set3001->SetDirectory(0);
   Graph_data_set3001->SetStats(0);
   Graph_data_set3001->SetLineWidth(2);
   Graph_data_set3001->SetMarkerStyle(20);
   Graph_data_set3001->SetMarkerSize(0.8);
   Graph_data_set3001->GetXaxis()->SetNdivisions(505);
   Graph_data_set3001->GetXaxis()->SetLabelFont(132);
   Graph_data_set3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_set3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_set3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_set3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_set3001->GetXaxis()->SetTitleFont(132);
   Graph_data_set3001->GetYaxis()->SetLabelFont(132);
   Graph_data_set3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_set3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_set3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_set3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_data_set3001->GetYaxis()->SetTitleFont(132);
   Graph_data_set3001->GetZaxis()->SetLabelFont(132);
   Graph_data_set3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_set3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_set3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_set3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_set3001);
   
   grae->Draw("p");
   
   Double_t tail_fx1[380] = {
   -10,
   -10,
   -9.8,
   -9.775,
   -9.75,
   -9.7,
   -9.65,
   -9.625,
   -9.6,
   -9.4,
   -9.375,
   -9.35,
   -9.3,
   -9.25,
   -9.225,
   -9.2,
   -9.1,
   -9.05,
   -9.025,
   -9,
   -8.8,
   -8.7,
   -8.65,
   -8.625,
   -8.6,
   -8.4,
   -8.375,
   -8.35,
   -8.3,
   -8.25,
   -8.225,
   -8.2,
   -8.1,
   -8.05,
   -8.025,
   -8,
   -7.9,
   -7.85,
   -7.825,
   -7.8,
   -7.7,
   -7.65,
   -7.625,
   -7.6,
   -7.4,
   -7.375,
   -7.35,
   -7.3,
   -7.25,
   -7.225,
   -7.2,
   -7.1,
   -7.05,
   -7.025,
   -7,
   -6.9,
   -6.85,
   -6.825,
   -6.8,
   -6.7,
   -6.65,
   -6.625,
   -6.6,
   -6.4,
   -6.375,
   -6.35,
   -6.3,
   -6.25,
   -6.225,
   -6.2,
   -6.1,
   -6.05,
   -6.025,
   -6,
   -5.9,
   -5.85,
   -5.825,
   -5.8,
   -5.7,
   -5.65,
   -5.625,
   -5.6,
   -5.5,
   -5.45,
   -5.425,
   -5.4,
   -5.2,
   -5.1,
   -5.05,
   -5.025,
   -5,
   -4.9,
   -4.85,
   -4.825,
   -4.8,
   -4.7,
   -4.65,
   -4.625,
   -4.6,
   -4.5,
   -4.45,
   -4.425,
   -4.4,
   -4.3,
   -4.25,
   -4.225,
   -4.2,
   -4.1,
   -4.05,
   -4.025,
   -4,
   -3.9,
   -3.85,
   -3.825,
   -3.8,
   -3.7,
   -3.65,
   -3.625,
   -3.6,
   -3.5,
   -3.45,
   -3.425,
   -3.4,
   -3.3,
   -3.25,
   -3.225,
   -3.2,
   -3.1,
   -3.05,
   -3.025,
   -3,
   -2.8,
   -2.7,
   -2.65,
   -2.625,
   -2.6,
   -2.5,
   -2.45,
   -2.425,
   -2.4,
   -2.3,
   -2.25,
   -2.225,
   -2.2,
   -2.1,
   -2.05,
   -2.025,
   -2,
   -1.9,
   -1.85,
   -1.825,
   -1.8,
   -1.7,
   -1.65,
   -1.625,
   -1.6,
   -1.4,
   -1.375,
   -1.35,
   -1.3,
   -1.25,
   -1.225,
   -1.2,
   -1.1,
   -1.05,
   -1.025,
   -1,
   -0.9,
   -0.85,
   -0.825,
   -0.8,
   -0.7,
   -0.65,
   -0.625,
   -0.6,
   -0.5,
   -0.45,
   -0.425,
   -0.4,
   -0.3,
   -0.25,
   -0.225,
   -0.2,
   -0.1,
   -0.05,
   -0.025,
   0,
   0.1,
   0.15,
   0.175,
   0.2,
   0.3,
   0.35,
   0.375,
   0.4,
   0.5,
   0.55,
   0.575,
   0.6,
   0.7,
   0.75,
   0.775,
   0.8,
   0.9,
   0.95,
   0.975,
   1,
   1.1,
   1.15,
   1.175,
   1.2,
   1.3,
   1.35,
   1.375,
   1.4,
   1.5,
   1.55,
   1.575,
   1.6,
   1.7,
   1.75,
   1.775,
   1.8,
   1.9,
   1.95,
   1.975,
   2,
   2.1,
   2.15,
   2.175,
   2.2,
   2.3,
   2.35,
   2.375,
   2.4,
   2.5,
   2.55,
   2.575,
   2.6,
   2.7,
   2.75,
   2.775,
   2.8,
   2.9,
   2.95,
   2.975,
   3,
   3.1,
   3.15,
   3.175,
   3.2,
   3.3,
   3.35,
   3.375,
   3.4,
   3.5,
   3.55,
   3.575,
   3.6,
   3.7,
   3.75,
   3.775,
   3.8,
   3.9,
   3.95,
   3.975,
   4,
   4.1,
   4.15,
   4.175,
   4.2,
   4.3,
   4.35,
   4.375,
   4.4,
   4.5,
   4.55,
   4.575,
   4.6,
   4.7,
   4.75,
   4.775,
   4.8,
   4.9,
   4.95,
   4.975,
   5,
   5.1,
   5.15,
   5.175,
   5.2,
   5.3,
   5.35,
   5.375,
   5.4,
   5.5,
   5.55,
   5.575,
   5.6,
   5.7,
   5.75,
   5.775,
   5.8,
   5.9,
   5.95,
   5.975,
   6,
   6.2,
   6.225,
   6.25,
   6.3,
   6.35,
   6.375,
   6.4,
   6.5,
   6.55,
   6.575,
   6.6,
   6.7,
   6.75,
   6.775,
   6.8,
   6.9,
   6.95,
   6.975,
   7,
   7.2,
   7.225,
   7.25,
   7.3,
   7.35,
   7.375,
   7.4,
   7.5,
   7.55,
   7.575,
   7.6,
   7.7,
   7.75,
   7.775,
   7.8,
   7.9,
   7.95,
   7.975,
   8,
   8.2,
   8.225,
   8.25,
   8.3,
   8.35,
   8.375,
   8.4,
   8.5,
   8.55,
   8.575,
   8.6,
   8.8,
   8.9,
   8.95,
   8.975,
   9,
   9.1,
   9.15,
   9.175,
   9.2,
   9.3,
   9.35,
   9.375,
   9.4,
   9.5,
   9.55,
   9.575,
   9.6,
   9.7,
   9.75,
   9.775,
   9.8,
   10,
   10,
   10};
   Double_t tail_fy1[380] = {
   0,
   1.502524,
   1.502524,
   1.539665,
   1.539665,
   1.539665,
   1.539665,
   1.539665,
   1.531329,
   1.531329,
   1.54412,
   1.54412,
   1.54412,
   1.54412,
   1.54412,
   1.584946,
   1.584946,
   1.584946,
   1.584946,
   1.643868,
   1.643868,
   1.643139,
   1.643139,
   1.643139,
   1.705646,
   1.705646,
   1.714969,
   1.714969,
   1.714969,
   1.714969,
   1.714969,
   1.768503,
   1.768503,
   1.768503,
   1.768503,
   1.779793,
   1.779793,
   1.779793,
   1.779793,
   1.811206,
   1.811206,
   1.811206,
   1.811206,
   1.873912,
   1.873912,
   1.879993,
   1.879993,
   1.879993,
   1.879993,
   1.879993,
   1.955373,
   1.955373,
   1.955373,
   1.955373,
   2.010994,
   2.010994,
   2.010994,
   2.010994,
   1.983715,
   1.983715,
   1.983715,
   1.983715,
   2.02709,
   2.02709,
   2.068167,
   2.068167,
   2.068167,
   2.068167,
   2.068167,
   2.095984,
   2.095984,
   2.095984,
   2.095984,
   2.136451,
   2.136451,
   2.136451,
   2.136451,
   2.206163,
   2.206163,
   2.206163,
   2.206163,
   2.236363,
   2.236363,
   2.236363,
   2.236363,
   2.305832,
   2.304919,
   2.304919,
   2.304919,
   2.304919,
   2.365878,
   2.365878,
   2.365878,
   2.365878,
   2.432209,
   2.432209,
   2.432209,
   2.432209,
   2.495679,
   2.495679,
   2.495679,
   2.495679,
   2.460597,
   2.460597,
   2.460597,
   2.460597,
   2.570354,
   2.570354,
   2.570354,
   2.570354,
   2.60097,
   2.60097,
   2.60097,
   2.60097,
   2.637077,
   2.637077,
   2.637077,
   2.637077,
   2.669118,
   2.669118,
   2.669118,
   2.669118,
   2.738582,
   2.738582,
   2.738582,
   2.738582,
   2.836725,
   2.836725,
   2.836725,
   2.836725,
   2.904156,
   2.904728,
   2.904728,
   2.904728,
   2.904728,
   2.966741,
   2.966741,
   2.966741,
   2.966741,
   3.059071,
   3.059071,
   3.059071,
   3.059071,
   3.037732,
   3.037732,
   3.037732,
   3.037732,
   3.110018,
   3.110018,
   3.110018,
   3.110018,
   3.127985,
   3.127985,
   3.127985,
   3.127985,
   3.268436,
   3.268436,
   3.30456,
   3.30456,
   3.30456,
   3.30456,
   3.30456,
   3.332109,
   3.332109,
   3.332109,
   3.332109,
   3.419326,
   3.419326,
   3.419326,
   3.419326,
   3.459522,
   3.459522,
   3.459522,
   3.459522,
   3.549714,
   3.549714,
   3.549714,
   3.549714,
   3.556079,
   3.556079,
   3.556079,
   3.556079,
   3.655093,
   3.655093,
   3.655093,
   3.655093,
   3.715093,
   3.715093,
   3.715093,
   3.715093,
   3.648717,
   3.648717,
   3.648717,
   3.648717,
   3.52806,
   3.52806,
   3.52806,
   3.52806,
   3.479359,
   3.479359,
   3.479359,
   3.479359,
   3.361658,
   3.361658,
   3.361658,
   3.361658,
   3.314391,
   3.314391,
   3.314391,
   3.314391,
   3.280639,
   3.280639,
   3.280639,
   3.280639,
   3.236485,
   3.236485,
   3.236485,
   3.236485,
   3.130148,
   3.130148,
   3.130148,
   3.130148,
   3.046625,
   3.046625,
   3.046625,
   3.046625,
   3.036743,
   3.036743,
   3.036743,
   3.036743,
   3.024339,
   3.024339,
   3.024339,
   3.024339,
   2.966841,
   2.966841,
   2.966841,
   2.966841,
   2.887858,
   2.887858,
   2.887858,
   2.887858,
   2.819109,
   2.819109,
   2.819109,
   2.819109,
   2.736721,
   2.736721,
   2.736721,
   2.736721,
   2.677824,
   2.677824,
   2.677824,
   2.677824,
   2.701378,
   2.701378,
   2.701378,
   2.701378,
   2.674641,
   2.674641,
   2.674641,
   2.674641,
   2.5828,
   2.5828,
   2.5828,
   2.5828,
   2.523995,
   2.523995,
   2.523995,
   2.523995,
   2.475309,
   2.475309,
   2.475309,
   2.475309,
   2.426977,
   2.426977,
   2.426977,
   2.426977,
   2.418407,
   2.418407,
   2.418407,
   2.418407,
   2.362742,
   2.362742,
   2.362742,
   2.362742,
   2.304543,
   2.304543,
   2.304543,
   2.304543,
   2.282798,
   2.282798,
   2.282798,
   2.282798,
   2.259541,
   2.259541,
   2.259541,
   2.259541,
   2.204318,
   2.204318,
   2.204318,
   2.204318,
   2.08195,
   2.08195,
   2.08195,
   2.08195,
   2.121751,
   2.121751,
   2.065212,
   2.065212,
   2.065212,
   2.065212,
   2.065212,
   2.071128,
   2.071128,
   2.071128,
   2.071128,
   1.997419,
   1.997419,
   1.997419,
   1.997419,
   1.916323,
   1.916323,
   1.916323,
   1.916323,
   1.903281,
   1.903281,
   1.862178,
   1.862178,
   1.862178,
   1.862178,
   1.862178,
   1.879183,
   1.879183,
   1.879183,
   1.879183,
   1.814497,
   1.814497,
   1.814497,
   1.814497,
   1.750458,
   1.750458,
   1.750458,
   1.750458,
   1.715857,
   1.715857,
   1.655525,
   1.655525,
   1.655525,
   1.655525,
   1.655525,
   1.678384,
   1.678384,
   1.678384,
   1.678384,
   1.611745,
   1.614925,
   1.614925,
   1.614925,
   1.614925,
   1.531169,
   1.531169,
   1.531169,
   1.531169,
   1.564372,
   1.564372,
   1.564372,
   1.564372,
   1.553489,
   1.553489,
   1.553489,
   1.553489,
   1.543881,
   1.543881,
   1.543881,
   1.543881,
   1.452732,
   1.452732,
   1.452732,
   0};
   TGraph *graph = new TGraph(380,tail_fx1,tail_fy1);
   graph->SetName("tail");
   graph->SetTitle("Projection of pdf tz");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_tail1 = new TH1F("Graph_tail1","Projection of pdf tz",380,-12,12);
   Graph_tail1->SetMinimum(0.004086603);
   Graph_tail1->SetMaximum(4.086603);
   Graph_tail1->SetDirectory(0);
   Graph_tail1->SetStats(0);
   Graph_tail1->SetLineWidth(2);
   Graph_tail1->SetMarkerStyle(20);
   Graph_tail1->SetMarkerSize(0.8);
   Graph_tail1->GetXaxis()->SetNdivisions(505);
   Graph_tail1->GetXaxis()->SetLabelFont(132);
   Graph_tail1->GetXaxis()->SetLabelOffset(0.01);
   Graph_tail1->GetXaxis()->SetLabelSize(0.06);
   Graph_tail1->GetXaxis()->SetTitleSize(0.072);
   Graph_tail1->GetXaxis()->SetTitleOffset(0.95);
   Graph_tail1->GetXaxis()->SetTitleFont(132);
   Graph_tail1->GetYaxis()->SetLabelFont(132);
   Graph_tail1->GetYaxis()->SetLabelOffset(0.01);
   Graph_tail1->GetYaxis()->SetLabelSize(0.06);
   Graph_tail1->GetYaxis()->SetTitleSize(0.072);
   Graph_tail1->GetYaxis()->SetTitleOffset(0.85);
   Graph_tail1->GetYaxis()->SetTitleFont(132);
   Graph_tail1->GetZaxis()->SetLabelFont(132);
   Graph_tail1->GetZaxis()->SetLabelSize(0.06);
   Graph_tail1->GetZaxis()->SetTitleSize(0.072);
   Graph_tail1->GetZaxis()->SetTitleOffset(1.2);
   Graph_tail1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tail1);
   
   graph->Draw("f");
   
   Double_t bkg_fx2[126] = {
   -10,
   -10,
   -9.8,
   -9.6,
   -9.4,
   -9.2,
   -9,
   -8.8,
   -8.6,
   -8.4,
   -8.2,
   -8,
   -7.8,
   -7.6,
   -7.4,
   -7.2,
   -7,
   -6.8,
   -6.6,
   -6.4,
   -6.2,
   -6,
   -5.8,
   -5.6,
   -5.4,
   -5.2,
   -5,
   -4.8,
   -4.6,
   -4.4,
   -4.2,
   -4,
   -3.8,
   -3.6,
   -3.4,
   -3.2,
   -3,
   -2.8,
   -2.6,
   -2.4,
   -2.2,
   -2,
   -1.8,
   -1.6,
   -1.4,
   -1.2,
   -1,
   -0.8,
   -0.6,
   -0.4,
   -0.3,
   -0.25,
   -0.225,
   -0.2,
   -0.175,
   -0.15,
   -0.125,
   -0.1,
   -0.075,
   -0.05,
   -0.025,
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.3,
   0.35,
   0.4,
   0.5,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10,
   10};
   Double_t bkg_fy2[126] = {
   0,
   4.264578,
   4.390647,
   4.520443,
   4.654076,
   4.79166,
   4.933312,
   5.079152,
   5.229305,
   5.383898,
   5.543065,
   5.706941,
   5.875669,
   6.049395,
   6.228273,
   6.412462,
   6.602131,
   6.797462,
   6.99865,
   7.205909,
   7.419482,
   7.639652,
   7.86676,
   8.10123,
   8.343611,
   8.59464,
   8.855331,
   9.127118,
   9.412065,
   9.713185,
   10.03492,
   10.3839,
   10.76998,
   11.20799,
   11.72022,
   12.34024,
   13.11869,
   14.132,
   15.49566,
   17.38423,
   20.06178,
   23.92836,
   29.59188,
   37.983,
   50.55416,
   69.68553,
   99.76757,
   151.2419,
   262.184,
   678.4599,
   1519.491,
   2558.298,
   3438.648,
   4759.25,
   6839.596,
   10327.09,
   16549.07,
   27997.02,
   48174.88,
   78325.58,
   109307.6,
   120425.5,
   102321.4,
   70883.44,
   44251.65,
   27376.59,
   17801.26,
   12371.61,
   9105.025,
   6986.966,
   5522.559,
   4461.213,
   3055.242,
   2198.114,
   1644.417,
   1010.669,
   687.8963,
   403.0214,
   288.6378,
   227.0295,
   185.4354,
   153.7574,
   128.3758,
   107.6432,
   90.58438,
   76.50604,
   64.86924,
   55.23953,
   47.26203,
   40.64538,
   35.15004,
   30.57887,
   26.76963,
   23.58878,
   20.92638,
   18.6919,
   16.81084,
   15.22182,
   13.87432,
   12.72671,
   11.74472,
   10.90009,
   10.16956,
   9.533934,
   8.977404,
   8.486924,
   8.051731,
   7.662943,
   7.313223,
   6.996508,
   6.707785,
   6.442904,
   6.198427,
   5.971501,
   5.759758,
   5.561228,
   5.374268,
   5.197506,
   5.029795,
   4.87017,
   4.717821,
   4.572062,
   4.432311,
   4.298073,
   4.298073,
   0};
   graph = new TGraph(126,bkg_fx2,bkg_fy2);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf tz");

   ci = TColor::GetColor("#00ffff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_bkg2 = new TH1F("Graph_bkg2","Projection of pdf tz",126,-12,12);
   Graph_bkg2->SetMinimum(132.4681);
   Graph_bkg2->SetMaximum(132468.1);
   Graph_bkg2->SetDirectory(0);
   Graph_bkg2->SetStats(0);
   Graph_bkg2->SetLineWidth(2);
   Graph_bkg2->SetMarkerStyle(20);
   Graph_bkg2->SetMarkerSize(0.8);
   Graph_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg2->GetYaxis()->SetTitleOffset(0.85);
   Graph_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_bkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg2);
   
   graph->Draw("f");
   
   Double_t prompt_fx3[124] = {
   -10,
   -10,
   -9.8,
   -9.6,
   -9.4,
   -9.2,
   -9,
   -8.8,
   -8.6,
   -8.4,
   -8.2,
   -8,
   -7.8,
   -7.6,
   -7.4,
   -7.2,
   -7,
   -6.8,
   -6.6,
   -6.4,
   -6.2,
   -6,
   -5.8,
   -5.6,
   -5.4,
   -5.2,
   -5,
   -4.8,
   -4.6,
   -4.4,
   -4.2,
   -4,
   -3.8,
   -3.6,
   -3.4,
   -3.2,
   -3,
   -2.8,
   -2.6,
   -2.4,
   -2.2,
   -2,
   -1.8,
   -1.6,
   -1.4,
   -1.2,
   -1,
   -0.8,
   -0.6,
   -0.4,
   -0.3,
   -0.25,
   -0.225,
   -0.2,
   -0.175,
   -0.15,
   -0.125,
   -0.1,
   -0.075,
   -0.05,
   -0.025,
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.3,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10,
   10};
   Double_t prompt_fy3[124] = {
   0,
   1.846154e-155,
   2.219809e-149,
   2.012388e-143,
   1.375469e-137,
   7.088045e-132,
   2.753794e-126,
   8.066001e-121,
   1.781142e-115,
   2.96513e-110,
   3.721214e-105,
   3.520565e-100,
   2.510833e-95,
   1.349872e-90,
   5.470527e-86,
   1.671172e-81,
   3.848261e-77,
   6.679718e-73,
   8.739867e-69,
   8.620116e-65,
   6.409118e-61,
   3.592402e-57,
   1.51813e-53,
   4.837491e-50,
   1.162482e-46,
   2.107152e-43,
   2.88179e-40,
   2.974612e-37,
   2.318353e-34,
   1.365002e-31,
   6.075262e-29,
   2.045544e-26,
   5.215166e-24,
   1.007921e-21,
   1.478626e-19,
   1.649073e-17,
   1.400776e-15,
   9.082522e-14,
   4.507858e-12,
   1.71914e-10,
   5.065355e-09,
   1.162544e-07,
   2.103914e-06,
   3.058807e-05,
   0.0003679314,
   0.003847291,
   0.03814107,
   0.4077949,
   5.207302,
   87.71734,
   443.5698,
   1092.811,
   1770.149,
   2939.003,
   5011.657,
   8786.181,
   15835.74,
   29212.6,
   53976.33,
   94036.2,
   138358.8,
   152343.3,
   120955.7,
   75322.02,
   41722.7,
   22492.2,
   12298.47,
   6903.16,
   3984.355,
   2363.546,
   1438.95,
   896.9649,
   369.8251,
   74.67813,
   4.525929,
   0.358314,
   0.03375613,
   0.003405568,
   0.0003238495,
   2.668133e-05,
   1.815163e-06,
   9.908474e-08,
   4.261647e-09,
   1.426998e-10,
   3.690421e-12,
   7.331677e-14,
   1.114765e-15,
   1.293648e-17,
   1.143275e-19,
   7.680615e-22,
   3.916354e-24,
   1.513698e-26,
   4.429848e-29,
   9.806882e-32,
   1.641101e-34,
   2.074585e-37,
   1.980149e-40,
   1.426452e-43,
   7.752952e-47,
   3.178447e-50,
   9.826834e-54,
   2.29085e-57,
   4.026379e-61,
   5.334977e-65,
   5.328763e-69,
   4.012187e-73,
   2.277135e-77,
   9.741966e-82,
   3.141637e-86,
   7.636969e-91,
   1.39942e-95,
   1.933059e-100,
   2.012891e-105,
   1.580093e-110,
   9.350642e-116,
   4.171627e-121,
   1.403083e-126,
   3.557817e-132,
   6.801639e-138,
   9.803483e-144,
   1.065345e-149,
   8.728696e-156,
   8.728696e-156,
   0};
   graph = new TGraph(124,prompt_fx3,prompt_fy3);
   graph->SetName("prompt");
   graph->SetTitle("Projection of pdf tz");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_prompt3 = new TH1F("Graph_prompt3","Projection of pdf tz",124,-12,12);
   Graph_prompt3->SetMinimum(167.5777);
   Graph_prompt3->SetMaximum(167577.7);
   Graph_prompt3->SetDirectory(0);
   Graph_prompt3->SetStats(0);
   Graph_prompt3->SetLineWidth(2);
   Graph_prompt3->SetMarkerStyle(20);
   Graph_prompt3->SetMarkerSize(0.8);
   Graph_prompt3->GetXaxis()->SetNdivisions(505);
   Graph_prompt3->GetXaxis()->SetLabelFont(132);
   Graph_prompt3->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt3->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt3->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt3->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt3->GetXaxis()->SetTitleFont(132);
   Graph_prompt3->GetYaxis()->SetLabelFont(132);
   Graph_prompt3->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt3->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt3->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt3->GetYaxis()->SetTitleOffset(0.85);
   Graph_prompt3->GetYaxis()->SetTitleFont(132);
   Graph_prompt3->GetZaxis()->SetLabelFont(132);
   Graph_prompt3->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt3->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt3->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt3);
   
   graph->Draw("l");
   
   Double_t fromb_fx4[127] = {
   -10.2,
   -10.2,
   -10,
   -9.8,
   -9.6,
   -9.4,
   -9.2,
   -9,
   -8.8,
   -8.6,
   -8.4,
   -8.2,
   -8,
   -7.8,
   -7.6,
   -7.4,
   -7.2,
   -7,
   -6.8,
   -6.6,
   -6.4,
   -6.2,
   -6,
   -5.8,
   -5.6,
   -5.4,
   -5.2,
   -5,
   -4.8,
   -4.6,
   -4.4,
   -4.2,
   -4,
   -3.8,
   -3.6,
   -3.4,
   -3.2,
   -3,
   -2.8,
   -2.6,
   -2.4,
   -2.2,
   -2,
   -1.8,
   -1.6,
   -1.4,
   -1.2,
   -1,
   -0.8,
   -0.6,
   -0.4,
   -0.3,
   -0.25,
   -0.2,
   -0.175,
   -0.15,
   -0.125,
   -0.1,
   -0.075,
   -0.05,
   -0.025,
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10,
   10.2,
   10.2};
   Double_t fromb_fy4[127] = {
   0,
   1.680425e-158,
   1.680425e-158,
   2.061203e-152,
   1.906984e-146,
   1.330759e-140,
   7.00453e-135,
   2.780913e-129,
   8.327707e-124,
   1.881025e-118,
   3.204762e-113,
   4.118426e-108,
   3.992115e-103,
   2.91887e-98,
   1.609797e-93,
   6.696971e-89,
   2.10158e-84,
   4.97492e-80,
   8.884138e-76,
   1.196894e-71,
   1.216567e-67,
   9.330278e-64,
   5.399822e-60,
   2.358592e-56,
   7.77666e-53,
   1.935969e-49,
   3.639912e-46,
   5.170358e-43,
   5.551001e-40,
   4.506779e-37,
   2.768697e-34,
   1.288025e-31,
   4.54153e-29,
   1.214994e-26,
   2.469396e-24,
   3.818566e-22,
   4.500498e-20,
   4.050949e-18,
   2.791504e-16,
   1.47705e-14,
   6.024288e-13,
   1.90407e-11,
   4.699294e-10,
   9.156864e-09,
   1.4317e-07,
   1.840787e-06,
   2.024763e-05,
   0.0002039771,
   0.002103848,
   0.02502552,
   0.3769714,
   1.724047,
   3.962454,
   9.770691,
   15.86375,
   26.42926,
   45.26725,
   79.73506,
   143.6399,
   258.7853,
   443.4117,
   676.9846,
   890.8003,
   1033.731,
   1108.83,
   1140.7,
   1149.05,
   1145.125,
   1134.783,
   1121.063,
   988.6772,
   925.3074,
   865.8307,
   810.137,
   758.0153,
   709.2442,
   663.6102,
   620.9121,
   580.9612,
   543.5808,
   508.6056,
   445.2615,
   389.8065,
   341.2582,
   298.7563,
   261.5478,
   228.9734,
   200.456,
   175.4903,
   153.6339,
   134.4996,
   117.7484,
   103.0835,
   90.24496,
   79.00543,
   69.16573,
   60.5515,
   53.01014,
   46.40801,
   40.62814,
   35.56812,
   31.1383,
   27.26019,
   23.86508,
   20.89281,
   18.29072,
   16.01271,
   14.01841,
   12.27249,
   10.74402,
   9.405909,
   8.234453,
   7.208896,
   6.311066,
   5.525056,
   4.83694,
   4.234525,
   3.707137,
   3.245433,
   2.841232,
   2.487371,
   2.177583,
   1.906376,
   1.668947,
   1.668947,
   1.668947,
   0};
   graph = new TGraph(127,fromb_fx4,fromb_fy4);
   graph->SetName("fromb");
   graph->SetTitle("Projection of pdf tz");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_fromb4 = new TH1F("Graph_fromb4","Projection of pdf tz",127,-12.24,12.24);
   Graph_fromb4->SetMinimum(1.263955);
   Graph_fromb4->SetMaximum(1263.955);
   Graph_fromb4->SetDirectory(0);
   Graph_fromb4->SetStats(0);
   Graph_fromb4->SetLineWidth(2);
   Graph_fromb4->SetMarkerStyle(20);
   Graph_fromb4->SetMarkerSize(0.8);
   Graph_fromb4->GetXaxis()->SetNdivisions(505);
   Graph_fromb4->GetXaxis()->SetLabelFont(132);
   Graph_fromb4->GetXaxis()->SetLabelOffset(0.01);
   Graph_fromb4->GetXaxis()->SetLabelSize(0.06);
   Graph_fromb4->GetXaxis()->SetTitleSize(0.072);
   Graph_fromb4->GetXaxis()->SetTitleOffset(0.95);
   Graph_fromb4->GetXaxis()->SetTitleFont(132);
   Graph_fromb4->GetYaxis()->SetLabelFont(132);
   Graph_fromb4->GetYaxis()->SetLabelOffset(0.01);
   Graph_fromb4->GetYaxis()->SetLabelSize(0.06);
   Graph_fromb4->GetYaxis()->SetTitleSize(0.072);
   Graph_fromb4->GetYaxis()->SetTitleOffset(0.85);
   Graph_fromb4->GetYaxis()->SetTitleFont(132);
   Graph_fromb4->GetZaxis()->SetLabelFont(132);
   Graph_fromb4->GetZaxis()->SetLabelSize(0.06);
   Graph_fromb4->GetZaxis()->SetTitleSize(0.072);
   Graph_fromb4->GetZaxis()->SetTitleOffset(1.2);
   Graph_fromb4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fromb4);
   
   graph->Draw("l");
   
   Double_t tzPDF_fx5[126] = {
   -10.2,
   -10.2,
   -10,
   -9.8,
   -9.6,
   -9.4,
   -9.2,
   -9,
   -8.8,
   -8.6,
   -8.4,
   -8.2,
   -8,
   -7.8,
   -7.6,
   -7.4,
   -7.2,
   -7,
   -6.8,
   -6.6,
   -6.4,
   -6.2,
   -6,
   -5.8,
   -5.6,
   -5.4,
   -5.2,
   -5,
   -4.8,
   -4.6,
   -4.4,
   -4.2,
   -4,
   -3.8,
   -3.6,
   -3.4,
   -3.2,
   -3,
   -2.8,
   -2.6,
   -2.4,
   -2.2,
   -2,
   -1.8,
   -1.6,
   -1.4,
   -1.2,
   -1,
   -0.8,
   -0.6,
   -0.4,
   -0.3,
   -0.25,
   -0.225,
   -0.2,
   -0.175,
   -0.15,
   -0.125,
   -0.1,
   -0.075,
   -0.05,
   -0.025,
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.3,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10,
   10.2,
   10.2};
   Double_t tzPDF_fy5[126] = {
   0,
   5.767102,
   5.767102,
   5.893171,
   6.051772,
   6.185405,
   6.376606,
   6.57718,
   6.72302,
   6.934951,
   7.089545,
   7.311568,
   7.486735,
   7.686875,
   7.923307,
   8.102185,
   8.367835,
   8.613125,
   8.781177,
   9.02574,
   9.232999,
   9.515466,
   9.776104,
   10.07292,
   10.33759,
   10.64944,
   10.89956,
   11.22121,
   11.55933,
   11.90774,
   12.17378,
   12.60528,
   12.98487,
   13.40706,
   13.87711,
   14.45881,
   15.17697,
   16.02284,
   17.03673,
   18.46241,
   20.4433,
   23.09951,
   27.03838,
   32.71986,
   41.25146,
   53.82296,
   73.02151,
   103.2252,
   155.1113,
   270.966,
   770.1103,
   1968.34,
   3658.627,
   5218.513,
   7711.679,
   11870.77,
   19143.35,
   32433.74,
   57293.01,
   102298.5,
   172624.2,
   248113.5,
   273449.5,
   224171.6,
   147242.9,
   87086.9,
   51013.21,
   31252.49,
   20423.61,
   14227.88,
   10475.22,
   8070.733,
   6451.016,
   4484.17,
   2711.3,
   1561.732,
   1164.757,
   955.5961,
   811.2748,
   697.2778,
   602.149,
   521.229,
   451.9382,
   392.365,
   341.0207,
   296.7305,
   258.5146,
   225.489,
   196.9571,
   172.351,
   151.0019,
   132.4359,
   116.3577,
   102.4071,
   90.28461,
   79.78075,
   70.5947,
   62.58687,
   55.63765,
   49.57238,
   44.24271,
   39.5117,
   35.52076,
   31.99196,
   28.84877,
   26.06186,
   23.59768,
   21.489,
   19.64381,
   17.99288,
   16.49185,
   15.15778,
   13.99842,
   13.00067,
   12.07655,
   11.22054,
   10.51957,
   9.806397,
   9.275774,
   8.758682,
   8.293525,
   7.791419,
   7.419752,
   7.419752,
   7.419752,
   0};
   graph = new TGraph(126,tzPDF_fx5,tzPDF_fy5);
   graph->SetName("tzPDF");
   graph->SetTitle("Projection of pdf tz");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_tzPDF5 = new TH1F("Graph_tzPDF5","Projection of pdf tz",126,-12.24,12.24);
   Graph_tzPDF5->SetMinimum(300.7945);
   Graph_tzPDF5->SetMaximum(300794.5);
   Graph_tzPDF5->SetDirectory(0);
   Graph_tzPDF5->SetStats(0);
   Graph_tzPDF5->SetLineWidth(2);
   Graph_tzPDF5->SetMarkerStyle(20);
   Graph_tzPDF5->SetMarkerSize(0.8);
   Graph_tzPDF5->GetXaxis()->SetNdivisions(505);
   Graph_tzPDF5->GetXaxis()->SetLabelFont(132);
   Graph_tzPDF5->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzPDF5->GetXaxis()->SetLabelSize(0.06);
   Graph_tzPDF5->GetXaxis()->SetTitleSize(0.072);
   Graph_tzPDF5->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzPDF5->GetXaxis()->SetTitleFont(132);
   Graph_tzPDF5->GetYaxis()->SetLabelFont(132);
   Graph_tzPDF5->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzPDF5->GetYaxis()->SetLabelSize(0.06);
   Graph_tzPDF5->GetYaxis()->SetTitleSize(0.072);
   Graph_tzPDF5->GetYaxis()->SetTitleOffset(0.85);
   Graph_tzPDF5->GetYaxis()->SetTitleFont(132);
   Graph_tzPDF5->GetZaxis()->SetLabelFont(132);
   Graph_tzPDF5->GetZaxis()->SetLabelSize(0.06);
   Graph_tzPDF5->GetZaxis()->SetTitleSize(0.072);
   Graph_tzPDF5->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzPDF5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzPDF5);
   
   graph->Draw("l");
   
   Double_t data_set_fx3002[100] = {
   -9.9,
   -9.7,
   -9.5,
   -9.3,
   -9.1,
   -8.9,
   -8.7,
   -8.5,
   -8.3,
   -8.1,
   -7.9,
   -7.7,
   -7.5,
   -7.3,
   -7.1,
   -6.9,
   -6.7,
   -6.5,
   -6.3,
   -6.1,
   -5.9,
   -5.7,
   -5.5,
   -5.3,
   -5.1,
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9,
   5.1,
   5.3,
   5.5,
   5.7,
   5.9,
   6.1,
   6.3,
   6.5,
   6.7,
   6.9,
   7.1,
   7.3,
   7.5,
   7.7,
   7.9,
   8.1,
   8.3,
   8.5,
   8.7,
   8.9,
   9.1,
   9.3,
   9.5,
   9.7,
   9.9};
   Double_t data_set_fy3002[100] = {
   7,
   6,
   3,
   2,
   4,
   7,
   1,
   3,
   7,
   6,
   5,
   6,
   8,
   5,
   6,
   6,
   2,
   6,
   7,
   11,
   4,
   5,
   7,
   3,
   7,
   7,
   7,
   12,
   8,
   10,
   13,
   11,
   9,
   16,
   18,
   20,
   16,
   23,
   19,
   26,
   25,
   42,
   51,
   57,
   93,
   100,
   226,
   489,
   2697,
   98127,
   89695,
   5086,
   2142,
   1467,
   1067,
   838,
   715,
   584,
   523,
   489,
   381,
   320,
   318,
   271,
   226,
   211,
   145,
   156,
   136,
   124,
   102,
   97,
   91,
   83,
   79,
   58,
   49,
   62,
   45,
   39,
   27,
   29,
   24,
   31,
   18,
   27,
   22,
   18,
   16,
   16,
   13,
   9,
   20,
   8,
   11,
   6,
   9,
   12,
   8,
   9};
   Double_t data_set_felx3002[100] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_set_fely3002[100] = {
   2.58147,
   2.379931,
   1.632705,
   1.291815,
   1.914339,
   2.58147,
   0.8272462,
   1.632705,
   2.58147,
   2.379931,
   2.159691,
   2.379931,
   2.768386,
   2.159691,
   2.379931,
   2.379931,
   1.291815,
   2.379931,
   2.58147,
   3.265579,
   1.914339,
   2.159691,
   2.58147,
   1.632705,
   2.58147,
   2.58147,
   2.58147,
   3.415266,
   2.768386,
   3.108694,
   3.558662,
   3.265579,
   2.943461,
   3.957801,
   4.202887,
   4.434448,
   3.957801,
   4.760717,
   4.320219,
   5.066015,
   4.966335,
   6.454831,
   7.117933,
   7.527619,
   9.626284,
   9.983255,
   14.54161,
   21.619,
   51.43506,
   312.7527,
   298.9917,
   70.81795,
   45.78445,
   37.8047,
   32.16879,
   28.45255,
   26.24416,
   23.67126,
   22.37466,
   21.619,
   19.02562,
   17.39553,
   17.33956,
   15.96967,
   14.54161,
   14.03444,
   11.55197,
   12,
   11.17262,
   10.64675,
   9.611874,
   9.831854,
   9.521834,
   9.092044,
   8.869343,
   7.593751,
   6.976026,
   7.852713,
   6.683179,
   6.218102,
   5.163771,
   5.353932,
   4.864612,
   5.537565,
   4.202887,
   5.163771,
   4.654502,
   4.202887,
   3.957801,
   3.957801,
   3.558662,
   2.943461,
   4.434448,
   2.768386,
   3.265579,
   2.379931,
   2.943461,
   3.415266,
   2.768386,
   2.943461};
   Double_t data_set_fehx3002[100] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_set_fehy3002[100] = {
   3.770281,
   3.583642,
   2.918186,
   2.63786,
   3.162753,
   3.770281,
   2.299527,
   2.918186,
   3.770281,
   3.583642,
   3.382473,
   3.583642,
   3.945142,
   3.382473,
   3.583642,
   3.583642,
   2.63786,
   3.583642,
   3.770281,
   4.416521,
   3.162753,
   3.382473,
   3.770281,
   2.918186,
   3.770281,
   3.770281,
   3.770281,
   4.559819,
   3.945142,
   4.26695,
   4.697573,
   4.416521,
   4.110204,
   5.083066,
   5.321007,
   5.546519,
   5.083066,
   5.865235,
   5.435196,
   6.164324,
   6.066589,
   7.53218,
   8.188122,
   8.594007,
   10.67824,
   11.03336,
   15.54161,
   22.619,
   52.43506,
   313.7527,
   299.9917,
   71.81795,
   46.78445,
   38.8047,
   33.16879,
   29.45255,
   27.24416,
   24.67126,
   23.37466,
   22.619,
   20.02562,
   18.39553,
   18.33956,
   16.96967,
   15.54161,
   15.03444,
   12.55197,
   13,
   12.17262,
   11.64675,
   10.61187,
   10.88273,
   10.57436,
   10.14705,
   9.925725,
   8.659564,
   8.047634,
   8.916365,
   7.757905,
   7.298372,
   6.260244,
   6.44702,
   5.966932,
   6.627601,
   5.321007,
   6.260244,
   5.761366,
   5.321007,
   5.083066,
   5.083066,
   4.697573,
   4.110204,
   5.546519,
   3.945142,
   4.416521,
   3.583642,
   4.110204,
   4.559819,
   3.945142,
   4.110204};
   grae = new TGraphAsymmErrors(100,data_set_fx3002,data_set_fy3002,data_set_felx3002,data_set_fehx3002,data_set_fely3002,data_set_fehy3002);
   grae->SetName("data_set");
   grae->SetTitle("Histogram of data_set_plot__tz");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_set3002 = new TH1F("Graph_data_set3002","Histogram of data_set_plot__tz",100,-12,12);
   Graph_data_set3002->SetMinimum(0.1554784);
   Graph_data_set3002->SetMaximum(108284.8);
   Graph_data_set3002->SetDirectory(0);
   Graph_data_set3002->SetStats(0);
   Graph_data_set3002->SetLineWidth(2);
   Graph_data_set3002->SetMarkerStyle(20);
   Graph_data_set3002->SetMarkerSize(0.8);
   Graph_data_set3002->GetXaxis()->SetNdivisions(505);
   Graph_data_set3002->GetXaxis()->SetLabelFont(132);
   Graph_data_set3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_set3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_set3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_set3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_set3002->GetXaxis()->SetTitleFont(132);
   Graph_data_set3002->GetYaxis()->SetLabelFont(132);
   Graph_data_set3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_set3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_set3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_set3002->GetYaxis()->SetTitleOffset(0.85);
   Graph_data_set3002->GetYaxis()->SetTitleFont(132);
   Graph_data_set3002->GetZaxis()->SetLabelFont(132);
   Graph_data_set3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_set3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_set3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_set3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_set3002);
   
   grae->Draw("p");
   
   TH1D *frame_44940f0__2 = new TH1D("frame_44940f0__2","A RooPlot of \"tz\"",100,-10,10);
   frame_44940f0__2->SetBinContent(1,287122);
   frame_44940f0__2->SetMinimum(0.5);
   frame_44940f0__2->SetMaximum(500000);
   frame_44940f0__2->SetEntries(4);
   frame_44940f0__2->SetDirectory(0);
   frame_44940f0__2->SetStats(0);
   frame_44940f0__2->SetLineWidth(2);
   frame_44940f0__2->SetMarkerStyle(20);
   frame_44940f0__2->SetMarkerSize(0.8);
   frame_44940f0__2->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_44940f0__2->GetXaxis()->SetNdivisions(505);
   frame_44940f0__2->GetXaxis()->SetLabelFont(132);
   frame_44940f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_44940f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_44940f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_44940f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_44940f0__2->GetXaxis()->SetTitleFont(132);
   frame_44940f0__2->GetYaxis()->SetTitle("Candidates per 0.2 ps");
   frame_44940f0__2->GetYaxis()->SetLabelFont(132);
   frame_44940f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_44940f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_44940f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_44940f0__2->GetYaxis()->SetTitleOffset(0.85);
   frame_44940f0__2->GetYaxis()->SetTitleFont(132);
   frame_44940f0__2->GetZaxis()->SetLabelFont(132);
   frame_44940f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_44940f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_44940f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_44940f0__2->GetZaxis()->SetTitleFont(132);
   frame_44940f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.16,0.47,0.43,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_set","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tzPDF","Total fit function","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt","Prompt #it{J/#kern[-0.2]{#psi}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fromb","Nonprompt #it{J/#kern[-0.2]{#psi}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tail","PV mis-association","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Non #it{J/#kern[-0.2]{#psi}}","f");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.64,0.6,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   AText = pt->AddText("2 < #it{p}#lower[0.5]{#scale[0.7]{T}} < 3 GeV/#it{c}");
   AText = pt->AddText("3.0 < #it{y} < 3.5");
   pt->Draw();
   
   TH1D *frame_44940f0_copy__3 = new TH1D("frame_44940f0_copy__3","A RooPlot of \"tz\"",100,-10,10);
   frame_44940f0_copy__3->SetBinContent(1,287122);
   frame_44940f0_copy__3->SetMinimum(0.5);
   frame_44940f0_copy__3->SetMaximum(500000);
   frame_44940f0_copy__3->SetEntries(4);
   frame_44940f0_copy__3->SetDirectory(0);
   frame_44940f0_copy__3->SetStats(0);
   frame_44940f0_copy__3->SetLineWidth(2);
   frame_44940f0_copy__3->SetMarkerStyle(20);
   frame_44940f0_copy__3->SetMarkerSize(0.8);
   frame_44940f0_copy__3->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_44940f0_copy__3->GetXaxis()->SetNdivisions(505);
   frame_44940f0_copy__3->GetXaxis()->SetLabelFont(132);
   frame_44940f0_copy__3->GetXaxis()->SetLabelOffset(0.01);
   frame_44940f0_copy__3->GetXaxis()->SetLabelSize(0.06);
   frame_44940f0_copy__3->GetXaxis()->SetTitleSize(0.072);
   frame_44940f0_copy__3->GetXaxis()->SetTitleOffset(0.95);
   frame_44940f0_copy__3->GetXaxis()->SetTitleFont(132);
   frame_44940f0_copy__3->GetYaxis()->SetTitle("Candidates per 0.2 ps");
   frame_44940f0_copy__3->GetYaxis()->SetLabelFont(132);
   frame_44940f0_copy__3->GetYaxis()->SetLabelOffset(0.01);
   frame_44940f0_copy__3->GetYaxis()->SetLabelSize(0.06);
   frame_44940f0_copy__3->GetYaxis()->SetTitleSize(0.072);
   frame_44940f0_copy__3->GetYaxis()->SetTitleOffset(0.85);
   frame_44940f0_copy__3->GetYaxis()->SetTitleFont(132);
   frame_44940f0_copy__3->GetZaxis()->SetLabelFont(132);
   frame_44940f0_copy__3->GetZaxis()->SetLabelSize(0.06);
   frame_44940f0_copy__3->GetZaxis()->SetTitleSize(0.072);
   frame_44940f0_copy__3->GetZaxis()->SetTitleOffset(1.2);
   frame_44940f0_copy__3->GetZaxis()->SetTitleFont(132);
   frame_44940f0_copy__3->Draw("sameaxis");
   cLog->Modified();
   cLog->cd();
   cLog->SetSelected(cLog);
}


==> figs/Fig2a-S.C <==
void Fig2a_S()
{
//=========Macro generated from canvas: c0/c0
//=========  (Tue Aug 17 14:08:41 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(-0.7777778,-0.3645569,4.777778,1.913924);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {0, 2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *promptLHCb__1 = new TH1F("promptLHCb__1","promptLHCb",6, xAxis1);
   promptLHCb__1->SetBinContent(2,0.99);
   promptLHCb__1->SetBinContent(3,0.796);
   promptLHCb__1->SetBinContent(4,0.539);
   promptLHCb__1->SetBinContent(5,0.329);
   promptLHCb__1->SetBinContent(6,0.138);
   promptLHCb__1->SetBinError(2,0.044);
   promptLHCb__1->SetBinError(3,0.033);
   promptLHCb__1->SetBinError(4,0.026);
   promptLHCb__1->SetBinError(5,0.018);
   promptLHCb__1->SetBinError(6,0.012);
   promptLHCb__1->SetMinimum(0);
   promptLHCb__1->SetMaximum(1.8);
   promptLHCb__1->SetEntries(5);
   promptLHCb__1->SetLineWidth(2);
   promptLHCb__1->SetMarkerStyle(20);
   promptLHCb__1->SetMarkerSize(1.2);
   promptLHCb__1->GetXaxis()->SetTitle("#it{y}");
   promptLHCb__1->GetXaxis()->SetNdivisions(505);
   promptLHCb__1->GetXaxis()->SetLabelFont(132);
   promptLHCb__1->GetXaxis()->SetLabelOffset(0.01);
   promptLHCb__1->GetXaxis()->SetLabelSize(0.06);
   promptLHCb__1->GetXaxis()->SetTitleSize(0.072);
   promptLHCb__1->GetXaxis()->SetTitleOffset(0.95);
   promptLHCb__1->GetXaxis()->SetTitleFont(132);
   promptLHCb__1->GetYaxis()->SetTitle("#it{B}(#it{J}/#it{#psi}#rightarrow#it{#mu^{#plus}#mu^{#minus}})#times d#it{#sigma}/d#it{y} [nb]");
   promptLHCb__1->GetYaxis()->SetLabelFont(132);
   promptLHCb__1->GetYaxis()->SetLabelOffset(0.01);
   promptLHCb__1->GetYaxis()->SetLabelSize(0.06);
   promptLHCb__1->GetYaxis()->SetTitleSize(0.072);
   promptLHCb__1->GetYaxis()->SetTitleOffset(0.8);
   promptLHCb__1->GetYaxis()->SetTitleFont(132);
   promptLHCb__1->GetZaxis()->SetLabelFont(132);
   promptLHCb__1->GetZaxis()->SetLabelSize(0.06);
   promptLHCb__1->GetZaxis()->SetTitleSize(0.072);
   promptLHCb__1->GetZaxis()->SetTitleOffset(1.2);
   promptLHCb__1->GetZaxis()->SetTitleFont(132);
   promptLHCb__1->Draw("e");
   Double_t xAxis2[5] = {0, 0.9, 1.5, 1.93, 2.4}; 
   
   TH1F *promptCMS__2 = new TH1F("promptCMS__2","promptCMS",4, xAxis2);
   promptCMS__2->SetBinContent(1,1.636);
   promptCMS__2->SetBinContent(2,1.536);
   promptCMS__2->SetBinContent(3,1.248);
   promptCMS__2->SetBinContent(4,1.04);
   promptCMS__2->SetBinError(1,0.07);
   promptCMS__2->SetBinError(2,0.066);
   promptCMS__2->SetBinError(3,0.058);
   promptCMS__2->SetBinError(4,0.066);
   promptCMS__2->SetEntries(4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   promptCMS__2->SetLineColor(ci);
   promptCMS__2->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   promptCMS__2->SetMarkerColor(ci);
   promptCMS__2->SetMarkerStyle(22);
   promptCMS__2->SetMarkerSize(1.2);
   promptCMS__2->GetXaxis()->SetNdivisions(505);
   promptCMS__2->GetXaxis()->SetLabelFont(132);
   promptCMS__2->GetXaxis()->SetLabelOffset(0.01);
   promptCMS__2->GetXaxis()->SetLabelSize(0.06);
   promptCMS__2->GetXaxis()->SetTitleSize(0.072);
   promptCMS__2->GetXaxis()->SetTitleOffset(0.95);
   promptCMS__2->GetXaxis()->SetTitleFont(132);
   promptCMS__2->GetYaxis()->SetLabelFont(132);
   promptCMS__2->GetYaxis()->SetLabelOffset(0.01);
   promptCMS__2->GetYaxis()->SetLabelSize(0.06);
   promptCMS__2->GetYaxis()->SetTitleSize(0.072);
   promptCMS__2->GetYaxis()->SetTitleOffset(0.8);
   promptCMS__2->GetYaxis()->SetTitleFont(132);
   promptCMS__2->GetZaxis()->SetLabelFont(132);
   promptCMS__2->GetZaxis()->SetLabelSize(0.06);
   promptCMS__2->GetZaxis()->SetTitleSize(0.072);
   promptCMS__2->GetZaxis()->SetTitleOffset(1.2);
   promptCMS__2->GetZaxis()->SetTitleFont(132);
   promptCMS__2->Draw("e same");
   Double_t xAxis3[4] = {0, 0.75, 1.5, 2}; 
   
   TH1F *promptATLAS__3 = new TH1F("promptATLAS__3","promptATLAS",3, xAxis3);
   promptATLAS__3->SetBinContent(1,1.581);
   promptATLAS__3->SetBinContent(2,1.459);
   promptATLAS__3->SetBinContent(3,1.359);
   promptATLAS__3->SetBinError(1,0.132);
   promptATLAS__3->SetBinError(2,0.121);
   promptATLAS__3->SetBinError(3,0.116);
   promptATLAS__3->SetEntries(3);

   ci = TColor::GetColor("#0000ff");
   promptATLAS__3->SetLineColor(ci);
   promptATLAS__3->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   promptATLAS__3->SetMarkerColor(ci);
   promptATLAS__3->SetMarkerStyle(23);
   promptATLAS__3->SetMarkerSize(1.2);
   promptATLAS__3->GetXaxis()->SetNdivisions(505);
   promptATLAS__3->GetXaxis()->SetLabelFont(132);
   promptATLAS__3->GetXaxis()->SetLabelOffset(0.01);
   promptATLAS__3->GetXaxis()->SetLabelSize(0.06);
   promptATLAS__3->GetXaxis()->SetTitleSize(0.072);
   promptATLAS__3->GetXaxis()->SetTitleOffset(0.95);
   promptATLAS__3->GetXaxis()->SetTitleFont(132);
   promptATLAS__3->GetYaxis()->SetLabelFont(132);
   promptATLAS__3->GetYaxis()->SetLabelOffset(0.01);
   promptATLAS__3->GetYaxis()->SetLabelSize(0.06);
   promptATLAS__3->GetYaxis()->SetTitleSize(0.072);
   promptATLAS__3->GetYaxis()->SetTitleOffset(0.8);
   promptATLAS__3->GetYaxis()->SetTitleFont(132);
   promptATLAS__3->GetZaxis()->SetLabelFont(132);
   promptATLAS__3->GetZaxis()->SetLabelSize(0.06);
   promptATLAS__3->GetZaxis()->SetTitleSize(0.072);
   promptATLAS__3->GetZaxis()->SetTitleOffset(1.2);
   promptATLAS__3->GetZaxis()->SetTitleFont(132);
   promptATLAS__3->Draw("e same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("promptLHCb","LHCb","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("promptCMS","CMS","lep");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("promptATLAS","ATLAS","lep");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.2,0.39,0.45,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("#sqrt{#it{s}} = 5 TeV");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("10 < #it{p}#lower[0.5]{#scale[0.7]{T}} < 14 GeV/#it{c}");
   pt->Draw();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: myCanvas1/my Canvas
//=========  (Mon Aug 23 18:26:15 2021) by ROOT version6.06/02
   TCanvas *myCanvas1 = new TCanvas("myCanvas1", "my Canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas1->SetHighLightColor(2);
   myCanvas1->Range(-2.419753,-1.544761,14.8642,3.741431);
   myCanvas1->SetFillColor(0);
   myCanvas1->SetBorderMode(0);
   myCanvas1->SetBorderSize(2);
   myCanvas1->SetLogy();
   myCanvas1->SetTickx(1);
   myCanvas1->SetTicky(1);
   myCanvas1->SetLeftMargin(0.14);
   myCanvas1->SetRightMargin(0.05);
   myCanvas1->SetTopMargin(0.05);
   myCanvas1->SetBottomMargin(0.16);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y0__1 = new TH1F("Y0__1","Y0",10, xAxis1);
   Y0__1->SetBinContent(1,686.0317);
   Y0__1->SetBinContent(2,1253.232);
   Y0__1->SetBinContent(3,964.8188);
   Y0__1->SetBinContent(4,575.2606);
   Y0__1->SetBinContent(5,305.3802);
   Y0__1->SetBinContent(6,159.4766);
   Y0__1->SetBinContent(7,79.23384);
   Y0__1->SetBinContent(8,43.60376);
   Y0__1->SetBinContent(9,18.11191);
   Y0__1->SetBinContent(10,4.150069);
   Y0__1->SetBinError(1,37.21079);
   Y0__1->SetBinError(2,59.12619);
   Y0__1->SetBinError(3,43.07278);
   Y0__1->SetBinError(4,23.47883);
   Y0__1->SetBinError(5,11.48622);
   Y0__1->SetBinError(6,5.97742);
   Y0__1->SetBinError(7,3.070076);
   Y0__1->SetBinError(8,1.820386);
   Y0__1->SetBinError(9,0.7230327);
   Y0__1->SetBinError(10,0.1862919);
   Y0__1->SetMinimum(0.2);
   Y0__1->SetMaximum(3000);
   Y0__1->SetEntries(10);
   Y0__1->SetLineWidth(2);
   Y0__1->SetMarkerStyle(20);
   Y0__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Y0__1->GetXaxis()->SetNdivisions(505);
   Y0__1->GetXaxis()->SetLabelFont(132);
   Y0__1->GetXaxis()->SetLabelOffset(0.01);
   Y0__1->GetXaxis()->SetLabelSize(0.06);
   Y0__1->GetXaxis()->SetTitleSize(0.072);
   Y0__1->GetXaxis()->SetTitleOffset(0.95);
   Y0__1->GetXaxis()->SetTitleFont(132);
   Y0__1->GetYaxis()->SetTitle("d^{2}#it{#sigma}/(d#it{p}#lower[0.5]{#scale[0.7]{T}}d#it{y}) [nb/(GeV/#it{c})]");
   Y0__1->GetYaxis()->SetLabelFont(132);
   Y0__1->GetYaxis()->SetLabelOffset(0.01);
   Y0__1->GetYaxis()->SetLabelSize(0.06);
   Y0__1->GetYaxis()->SetTitleSize(0.072);
   Y0__1->GetYaxis()->SetTitleOffset(0.9);
   Y0__1->GetYaxis()->SetTitleFont(132);
   Y0__1->GetZaxis()->SetLabelFont(132);
   Y0__1->GetZaxis()->SetLabelSize(0.06);
   Y0__1->GetZaxis()->SetTitleSize(0.072);
   Y0__1->GetZaxis()->SetTitleOffset(1.2);
   Y0__1->GetZaxis()->SetTitleFont(132);
   Y0__1->Draw("L E");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y1__2 = new TH1F("Y1__2","Y1",10, xAxis2);
   Y1__2->SetBinContent(1,640.0333);
   Y1__2->SetBinContent(2,1173.726);
   Y1__2->SetBinContent(3,917.2446);
   Y1__2->SetBinContent(4,540.9693);
   Y1__2->SetBinContent(5,286.8239);
   Y1__2->SetBinContent(6,143.2108);
   Y1__2->SetBinContent(7,72.99964);
   Y1__2->SetBinContent(8,36.67043);
   Y1__2->SetBinContent(9,15.16766);
   Y1__2->SetBinContent(10,3.338065);
   Y1__2->SetBinError(1,23.97476);
   Y1__2->SetBinError(2,40.44188);
   Y1__2->SetBinError(3,30.74606);
   Y1__2->SetBinError(4,17.7156);
   Y1__2->SetBinError(5,9.376695);
   Y1__2->SetBinError(6,4.753621);
   Y1__2->SetBinError(7,2.484523);
   Y1__2->SetBinError(8,1.28635);
   Y1__2->SetBinError(9,0.5449189);
   Y1__2->SetBinError(10,0.1360082);
   Y1__2->SetEntries(10);
   Y1__2->SetLineColor(2);
   Y1__2->SetLineWidth(2);
   Y1__2->SetMarkerColor(2);
   Y1__2->SetMarkerStyle(21);
   Y1__2->GetXaxis()->SetNdivisions(505);
   Y1__2->GetXaxis()->SetLabelFont(132);
   Y1__2->GetXaxis()->SetLabelOffset(0.01);
   Y1__2->GetXaxis()->SetLabelSize(0.06);
   Y1__2->GetXaxis()->SetTitleSize(0.072);
   Y1__2->GetXaxis()->SetTitleOffset(0.95);
   Y1__2->GetXaxis()->SetTitleFont(132);
   Y1__2->GetYaxis()->SetLabelFont(132);
   Y1__2->GetYaxis()->SetLabelOffset(0.01);
   Y1__2->GetYaxis()->SetLabelSize(0.06);
   Y1__2->GetYaxis()->SetTitleSize(0.072);
   Y1__2->GetYaxis()->SetTitleOffset(0.8);
   Y1__2->GetYaxis()->SetTitleFont(132);
   Y1__2->GetZaxis()->SetLabelFont(132);
   Y1__2->GetZaxis()->SetLabelSize(0.06);
   Y1__2->GetZaxis()->SetTitleSize(0.072);
   Y1__2->GetZaxis()->SetTitleOffset(1.2);
   Y1__2->GetZaxis()->SetTitleFont(132);
   Y1__2->Draw("L E same");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y2__3 = new TH1F("Y2__3","Y2",10, xAxis3);
   Y2__3->SetBinContent(1,589.3058);
   Y2__3->SetBinContent(2,1056.665);
   Y2__3->SetBinContent(3,804.9931);
   Y2__3->SetBinContent(4,461.9692);
   Y2__3->SetBinContent(5,236.6829);
   Y2__3->SetBinContent(6,115.6258);
   Y2__3->SetBinContent(7,56.50491);
   Y2__3->SetBinContent(8,28.48379);
   Y2__3->SetBinContent(9,11.35359);
   Y2__3->SetBinContent(10,2.26109);
   Y2__3->SetBinError(1,20.28301);
   Y2__3->SetBinError(2,35.78746);
   Y2__3->SetBinError(3,27.0801);
   Y2__3->SetBinError(4,14.76375);
   Y2__3->SetBinError(5,7.49336);
   Y2__3->SetBinError(6,3.856001);
   Y2__3->SetBinError(7,1.893229);
   Y2__3->SetBinError(8,1.020292);
   Y2__3->SetBinError(9,0.4188418);
   Y2__3->SetBinError(10,0.1066893);
   Y2__3->SetEntries(10);
   Y2__3->SetLineColor(4);
   Y2__3->SetLineWidth(2);
   Y2__3->SetMarkerColor(4);
   Y2__3->SetMarkerStyle(22);
   Y2__3->GetXaxis()->SetNdivisions(505);
   Y2__3->GetXaxis()->SetLabelFont(132);
   Y2__3->GetXaxis()->SetLabelOffset(0.01);
   Y2__3->GetXaxis()->SetLabelSize(0.06);
   Y2__3->GetXaxis()->SetTitleSize(0.072);
   Y2__3->GetXaxis()->SetTitleOffset(0.95);
   Y2__3->GetXaxis()->SetTitleFont(132);
   Y2__3->GetYaxis()->SetLabelFont(132);
   Y2__3->GetYaxis()->SetLabelOffset(0.01);
   Y2__3->GetYaxis()->SetLabelSize(0.06);
   Y2__3->GetYaxis()->SetTitleSize(0.072);
   Y2__3->GetYaxis()->SetTitleOffset(0.8);
   Y2__3->GetYaxis()->SetTitleFont(132);
   Y2__3->GetZaxis()->SetLabelFont(132);
   Y2__3->GetZaxis()->SetLabelSize(0.06);
   Y2__3->GetZaxis()->SetTitleSize(0.072);
   Y2__3->GetZaxis()->SetTitleOffset(1.2);
   Y2__3->GetZaxis()->SetTitleFont(132);
   Y2__3->Draw("L E same");
   Double_t xAxis4[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y3__4 = new TH1F("Y3__4","Y3",10, xAxis4);
   Y3__4->SetBinContent(1,515.072);
   Y3__4->SetBinContent(2,911.8613);
   Y3__4->SetBinContent(3,681.0027);
   Y3__4->SetBinContent(4,370.6952);
   Y3__4->SetBinContent(5,185.301);
   Y3__4->SetBinContent(6,86.71122);
   Y3__4->SetBinContent(7,41.0945);
   Y3__4->SetBinContent(8,20.849);
   Y3__4->SetBinContent(9,7.585768);
   Y3__4->SetBinContent(10,1.375885);
   Y3__4->SetBinError(1,17.59349);
   Y3__4->SetBinError(2,30.66425);
   Y3__4->SetBinError(3,22.91649);
   Y3__4->SetBinError(4,11.98735);
   Y3__4->SetBinError(5,6.220538);
   Y3__4->SetBinError(6,2.98655);
   Y3__4->SetBinError(7,1.509128);
   Y3__4->SetBinError(8,0.8575776);
   Y3__4->SetBinError(9,0.3334685);
   Y3__4->SetBinError(10,0.07835752);
   Y3__4->SetEntries(10);
   Y3__4->SetLineColor(6);
   Y3__4->SetLineWidth(2);
   Y3__4->SetMarkerColor(6);
   Y3__4->SetMarkerStyle(23);
   Y3__4->GetXaxis()->SetNdivisions(505);
   Y3__4->GetXaxis()->SetLabelFont(132);
   Y3__4->GetXaxis()->SetLabelOffset(0.01);
   Y3__4->GetXaxis()->SetLabelSize(0.06);
   Y3__4->GetXaxis()->SetTitleSize(0.072);
   Y3__4->GetXaxis()->SetTitleOffset(0.95);
   Y3__4->GetXaxis()->SetTitleFont(132);
   Y3__4->GetYaxis()->SetLabelFont(132);
   Y3__4->GetYaxis()->SetLabelOffset(0.01);
   Y3__4->GetYaxis()->SetLabelSize(0.06);
   Y3__4->GetYaxis()->SetTitleSize(0.072);
   Y3__4->GetYaxis()->SetTitleOffset(0.8);
   Y3__4->GetYaxis()->SetTitleFont(132);
   Y3__4->GetZaxis()->SetLabelFont(132);
   Y3__4->GetZaxis()->SetLabelSize(0.06);
   Y3__4->GetZaxis()->SetTitleSize(0.072);
   Y3__4->GetZaxis()->SetTitleOffset(1.2);
   Y3__4->GetZaxis()->SetTitleFont(132);
   Y3__4->Draw("L E same");
   Double_t xAxis5[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y4__5 = new TH1F("Y4__5","Y4",10, xAxis5);
   Y4__5->SetBinContent(1,452.309);
   Y4__5->SetBinContent(2,731.376);
   Y4__5->SetBinContent(3,485.7063);
   Y4__5->SetBinContent(4,240.1314);
   Y4__5->SetBinContent(5,108.4581);
   Y4__5->SetBinContent(6,49.12017);
   Y4__5->SetBinContent(7,22.05976);
   Y4__5->SetBinContent(8,10.36158);
   Y4__5->SetBinContent(9,3.82007);
   Y4__5->SetBinContent(10,0.5816116);
   Y4__5->SetBinError(1,18.22795);
   Y4__5->SetBinError(2,28.00643);
   Y4__5->SetBinError(3,19.6902);
   Y4__5->SetBinError(4,9.690319);
   Y4__5->SetBinError(5,4.526665);
   Y4__5->SetBinError(6,2.164722);
   Y4__5->SetBinError(7,1.066389);
   Y4__5->SetBinError(8,0.5817049);
   Y4__5->SetBinError(9,0.2253679);
   Y4__5->SetBinError(10,0.04968822);
   Y4__5->SetEntries(10);
   Y4__5->SetLineColor(8);
   Y4__5->SetLineWidth(2);
   Y4__5->SetMarkerColor(8);
   Y4__5->SetMarkerStyle(34);
   Y4__5->GetXaxis()->SetNdivisions(505);
   Y4__5->GetXaxis()->SetLabelFont(132);
   Y4__5->GetXaxis()->SetLabelOffset(0.01);
   Y4__5->GetXaxis()->SetLabelSize(0.06);
   Y4__5->GetXaxis()->SetTitleSize(0.072);
   Y4__5->GetXaxis()->SetTitleOffset(0.95);
   Y4__5->GetXaxis()->SetTitleFont(132);
   Y4__5->GetYaxis()->SetLabelFont(132);
   Y4__5->GetYaxis()->SetLabelOffset(0.01);
   Y4__5->GetYaxis()->SetLabelSize(0.06);
   Y4__5->GetYaxis()->SetTitleSize(0.072);
   Y4__5->GetYaxis()->SetTitleOffset(0.8);
   Y4__5->GetYaxis()->SetTitleFont(132);
   Y4__5->GetZaxis()->SetLabelFont(132);
   Y4__5->GetZaxis()->SetLabelSize(0.06);
   Y4__5->GetZaxis()->SetTitleSize(0.072);
   Y4__5->GetZaxis()->SetTitleOffset(1.2);
   Y4__5->GetZaxis()->SetTitleFont(132);
   Y4__5->Draw("L E same");
   
   TLegend *leg = new TLegend(0.65,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Y0","2.0 < #it{y} < 2.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y1","2.5 < #it{y} < 3.0","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y2","3.0 < #it{y} < 3.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y3","3.5 < #it{y} < 4.0","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y4","4.0 < #it{y} < 4.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.23,0.39,0.45,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   pt->Draw();
   Double_t xAxis6[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y0_copy__6 = new TH1F("Y0_copy__6","Y0",10, xAxis6);
   Y0_copy__6->SetBinContent(1,686.0317);
   Y0_copy__6->SetBinContent(2,1253.232);
   Y0_copy__6->SetBinContent(3,964.8188);
   Y0_copy__6->SetBinContent(4,575.2606);
   Y0_copy__6->SetBinContent(5,305.3802);
   Y0_copy__6->SetBinContent(6,159.4766);
   Y0_copy__6->SetBinContent(7,79.23384);
   Y0_copy__6->SetBinContent(8,43.60376);
   Y0_copy__6->SetBinContent(9,18.11191);
   Y0_copy__6->SetBinContent(10,4.150069);
   Y0_copy__6->SetBinError(1,37.21079);
   Y0_copy__6->SetBinError(2,59.12619);
   Y0_copy__6->SetBinError(3,43.07278);
   Y0_copy__6->SetBinError(4,23.47883);
   Y0_copy__6->SetBinError(5,11.48622);
   Y0_copy__6->SetBinError(6,5.97742);
   Y0_copy__6->SetBinError(7,3.070076);
   Y0_copy__6->SetBinError(8,1.820386);
   Y0_copy__6->SetBinError(9,0.7230327);
   Y0_copy__6->SetBinError(10,0.1862919);
   Y0_copy__6->SetMinimum(0.2);
   Y0_copy__6->SetMaximum(3000);
   Y0_copy__6->SetEntries(10);
   Y0_copy__6->SetDirectory(0);
   Y0_copy__6->SetLineWidth(2);
   Y0_copy__6->SetMarkerStyle(20);
   Y0_copy__6->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Y0_copy__6->GetXaxis()->SetNdivisions(505);
   Y0_copy__6->GetXaxis()->SetLabelFont(132);
   Y0_copy__6->GetXaxis()->SetLabelOffset(0.01);
   Y0_copy__6->GetXaxis()->SetLabelSize(0.06);
   Y0_copy__6->GetXaxis()->SetTitleSize(0.072);
   Y0_copy__6->GetXaxis()->SetTitleOffset(0.95);
   Y0_copy__6->GetXaxis()->SetTitleFont(132);
   Y0_copy__6->GetYaxis()->SetTitle("d^{2}#it{#sigma}/(d#it{p}#lower[0.5]{#scale[0.7]{T}}d#it{y}) [nb/(GeV/#it{c})]");
   Y0_copy__6->GetYaxis()->SetLabelFont(132);
   Y0_copy__6->GetYaxis()->SetLabelOffset(0.01);
   Y0_copy__6->GetYaxis()->SetLabelSize(0.06);
   Y0_copy__6->GetYaxis()->SetTitleSize(0.072);
   Y0_copy__6->GetYaxis()->SetTitleOffset(0.9);
   Y0_copy__6->GetYaxis()->SetTitleFont(132);
   Y0_copy__6->GetZaxis()->SetLabelFont(132);
   Y0_copy__6->GetZaxis()->SetLabelSize(0.06);
   Y0_copy__6->GetZaxis()->SetTitleSize(0.072);
   Y0_copy__6->GetZaxis()->SetTitleOffset(1.2);
   Y0_copy__6->GetZaxis()->SetTitleFont(132);
   Y0_copy__6->Draw("sameaxis");
   myCanvas1->Modified();
   myCanvas1->cd();
   myCanvas1->SetSelected(myCanvas1);
}


==> figs/Fig2b-S.C <==
void Fig2b_S()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Aug 17 14:08:42 2021) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.7777778,-0.2126582,4.777778,1.116456);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis4[7] = {0, 2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *frombLHCb__4 = new TH1F("frombLHCb__4","frombLHCb",6, xAxis4);
   frombLHCb__4->SetBinContent(2,0.429);
   frombLHCb__4->SetBinContent(3,0.331);
   frombLHCb__4->SetBinContent(4,0.184);
   frombLHCb__4->SetBinContent(5,0.093);
   frombLHCb__4->SetBinContent(6,0.036);
   frombLHCb__4->SetBinError(2,0.029);
   frombLHCb__4->SetBinError(3,0.016);
   frombLHCb__4->SetBinError(4,0.014);
   frombLHCb__4->SetBinError(5,0.008);
   frombLHCb__4->SetBinError(6,0.006);
   frombLHCb__4->SetMinimum(0);
   frombLHCb__4->SetMaximum(1.05);
   frombLHCb__4->SetEntries(5);
   frombLHCb__4->SetLineWidth(2);
   frombLHCb__4->SetMarkerStyle(20);
   frombLHCb__4->SetMarkerSize(1.2);
   frombLHCb__4->GetXaxis()->SetTitle("#it{y}");
   frombLHCb__4->GetXaxis()->SetNdivisions(505);
   frombLHCb__4->GetXaxis()->SetLabelFont(132);
   frombLHCb__4->GetXaxis()->SetLabelOffset(0.01);
   frombLHCb__4->GetXaxis()->SetLabelSize(0.06);
   frombLHCb__4->GetXaxis()->SetTitleSize(0.072);
   frombLHCb__4->GetXaxis()->SetTitleOffset(0.95);
   frombLHCb__4->GetXaxis()->SetTitleFont(132);
   frombLHCb__4->GetYaxis()->SetTitle("#it{B}(#it{J}/#it{#psi}#rightarrow#it{#mu^{#plus}#mu^{#minus}})#times d#it{#sigma}/d#it{y} [nb]");
   frombLHCb__4->GetYaxis()->SetLabelFont(132);
   frombLHCb__4->GetYaxis()->SetLabelOffset(0.01);
   frombLHCb__4->GetYaxis()->SetLabelSize(0.06);
   frombLHCb__4->GetYaxis()->SetTitleSize(0.072);
   frombLHCb__4->GetYaxis()->SetTitleOffset(0.8);
   frombLHCb__4->GetYaxis()->SetTitleFont(132);
   frombLHCb__4->GetZaxis()->SetLabelFont(132);
   frombLHCb__4->GetZaxis()->SetLabelSize(0.06);
   frombLHCb__4->GetZaxis()->SetTitleSize(0.072);
   frombLHCb__4->GetZaxis()->SetTitleOffset(1.2);
   frombLHCb__4->GetZaxis()->SetTitleFont(132);
   frombLHCb__4->Draw("e");
   Double_t xAxis5[5] = {0, 0.9, 1.5, 1.93, 2.4}; 
   
   TH1F *frombCMS__5 = new TH1F("frombCMS__5","frombCMS",4, xAxis5);
   frombCMS__5->SetBinContent(1,0.812);
   frombCMS__5->SetBinContent(2,0.712);
   frombCMS__5->SetBinContent(3,0.62);
   frombCMS__5->SetBinContent(4,0.492);
   frombCMS__5->SetBinError(1,0.051);
   frombCMS__5->SetBinError(2,0.039);
   frombCMS__5->SetBinError(3,0.039);
   frombCMS__5->SetBinError(4,0.041);
   frombCMS__5->SetEntries(4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   frombCMS__5->SetLineColor(ci);
   frombCMS__5->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   frombCMS__5->SetMarkerColor(ci);
   frombCMS__5->SetMarkerStyle(22);
   frombCMS__5->SetMarkerSize(1.2);
   frombCMS__5->GetXaxis()->SetNdivisions(505);
   frombCMS__5->GetXaxis()->SetLabelFont(132);
   frombCMS__5->GetXaxis()->SetLabelOffset(0.01);
   frombCMS__5->GetXaxis()->SetLabelSize(0.06);
   frombCMS__5->GetXaxis()->SetTitleSize(0.072);
   frombCMS__5->GetXaxis()->SetTitleOffset(0.95);
   frombCMS__5->GetXaxis()->SetTitleFont(132);
   frombCMS__5->GetYaxis()->SetLabelFont(132);
   frombCMS__5->GetYaxis()->SetLabelOffset(0.01);
   frombCMS__5->GetYaxis()->SetLabelSize(0.06);
   frombCMS__5->GetYaxis()->SetTitleSize(0.072);
   frombCMS__5->GetYaxis()->SetTitleOffset(0.8);
   frombCMS__5->GetYaxis()->SetTitleFont(132);
   frombCMS__5->GetZaxis()->SetLabelFont(132);
   frombCMS__5->GetZaxis()->SetLabelSize(0.06);
   frombCMS__5->GetZaxis()->SetTitleSize(0.072);
   frombCMS__5->GetZaxis()->SetTitleOffset(1.2);
   frombCMS__5->GetZaxis()->SetTitleFont(132);
   frombCMS__5->Draw("e same");
   Double_t xAxis6[4] = {0, 0.75, 1.5, 2}; 
   
   TH1F *frombATLAS__6 = new TH1F("frombATLAS__6","frombATLAS",3, xAxis6);
   frombATLAS__6->SetBinContent(1,0.891);
   frombATLAS__6->SetBinContent(2,0.777);
   frombATLAS__6->SetBinContent(3,0.718);
   frombATLAS__6->SetBinError(1,0.081);
   frombATLAS__6->SetBinError(2,0.07);
   frombATLAS__6->SetBinError(3,0.071);
   frombATLAS__6->SetEntries(3);

   ci = TColor::GetColor("#0000ff");
   frombATLAS__6->SetLineColor(ci);
   frombATLAS__6->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   frombATLAS__6->SetMarkerColor(ci);
   frombATLAS__6->SetMarkerStyle(23);
   frombATLAS__6->SetMarkerSize(1.2);
   frombATLAS__6->GetXaxis()->SetNdivisions(505);
   frombATLAS__6->GetXaxis()->SetLabelFont(132);
   frombATLAS__6->GetXaxis()->SetLabelOffset(0.01);
   frombATLAS__6->GetXaxis()->SetLabelSize(0.06);
   frombATLAS__6->GetXaxis()->SetTitleSize(0.072);
   frombATLAS__6->GetXaxis()->SetTitleOffset(0.95);
   frombATLAS__6->GetXaxis()->SetTitleFont(132);
   frombATLAS__6->GetYaxis()->SetLabelFont(132);
   frombATLAS__6->GetYaxis()->SetLabelOffset(0.01);
   frombATLAS__6->GetYaxis()->SetLabelSize(0.06);
   frombATLAS__6->GetYaxis()->SetTitleSize(0.072);
   frombATLAS__6->GetYaxis()->SetTitleOffset(0.8);
   frombATLAS__6->GetYaxis()->SetTitleFont(132);
   frombATLAS__6->GetZaxis()->SetLabelFont(132);
   frombATLAS__6->GetZaxis()->SetLabelSize(0.06);
   frombATLAS__6->GetZaxis()->SetTitleSize(0.072);
   frombATLAS__6->GetZaxis()->SetTitleOffset(1.2);
   frombATLAS__6->GetZaxis()->SetTitleFont(132);
   frombATLAS__6->Draw("e same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("frombLHCb","LHCb","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("frombCMS","CMS","lep");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("frombATLAS","ATLAS","lep");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.2,0.39,0.45,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("#sqrt{#it{s}} = 5 TeV");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("10 < #it{p}#lower[0.5]{#scale[0.7]{T}} < 14 GeV/#it{c}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: myCanvas2/my Canvas
//=========  (Mon Aug 23 18:26:15 2021) by ROOT version6.06/02
   TCanvas *myCanvas2 = new TCanvas("myCanvas2", "my Canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas2->SetHighLightColor(2);
   myCanvas2->Range(-2.419753,-2.066225,14.8642,2.716245);
   myCanvas2->SetFillColor(0);
   myCanvas2->SetBorderMode(0);
   myCanvas2->SetBorderSize(2);
   myCanvas2->SetLogy();
   myCanvas2->SetTickx(1);
   myCanvas2->SetTicky(1);
   myCanvas2->SetLeftMargin(0.14);
   myCanvas2->SetRightMargin(0.05);
   myCanvas2->SetTopMargin(0.05);
   myCanvas2->SetBottomMargin(0.16);
   myCanvas2->SetFrameLineWidth(2);
   myCanvas2->SetFrameBorderMode(0);
   myCanvas2->SetFrameLineWidth(2);
   myCanvas2->SetFrameBorderMode(0);
   Double_t xAxis7[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y0__7 = new TH1F("Y0__7","Y0",10, xAxis7);
   Y0__7->SetBinContent(1,56.01731);
   Y0__7->SetBinContent(2,120.6739);
   Y0__7->SetBinContent(3,117.8919);
   Y0__7->SetBinContent(4,78.32121);
   Y0__7->SetBinContent(5,51.65337);
   Y0__7->SetBinContent(6,30.55413);
   Y0__7->SetBinContent(7,18.43213);
   Y0__7->SetBinContent(8,11.57291);
   Y0__7->SetBinContent(9,5.290148);
   Y0__7->SetBinContent(10,1.799497);
   Y0__7->SetBinError(1,8.767625);
   Y0__7->SetBinError(2,11.66386);
   Y0__7->SetBinError(3,7.870022);
   Y0__7->SetBinError(4,4.456202);
   Y0__7->SetBinError(5,2.638914);
   Y0__7->SetBinError(6,1.570409);
   Y0__7->SetBinError(7,0.9639824);
   Y0__7->SetBinError(8,0.6886114);
   Y0__7->SetBinError(9,0.2917991);
   Y0__7->SetBinError(10,0.1251671);
   Y0__7->SetMinimum(0.05);
   Y0__7->SetMaximum(300);
   Y0__7->SetEntries(10);
   Y0__7->SetLineWidth(2);
   Y0__7->SetMarkerStyle(20);
   Y0__7->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Y0__7->GetXaxis()->SetNdivisions(505);
   Y0__7->GetXaxis()->SetLabelFont(132);
   Y0__7->GetXaxis()->SetLabelOffset(0.01);
   Y0__7->GetXaxis()->SetLabelSize(0.06);
   Y0__7->GetXaxis()->SetTitleSize(0.072);
   Y0__7->GetXaxis()->SetTitleOffset(0.95);
   Y0__7->GetXaxis()->SetTitleFont(132);
   Y0__7->GetYaxis()->SetTitle("d^{2}#it{#sigma}/(d#it{p}#lower[0.5]{#scale[0.7]{T}}d#it{y}) [nb/(GeV/#it{c})]");
   Y0__7->GetYaxis()->SetLabelFont(132);
   Y0__7->GetYaxis()->SetLabelOffset(0.01);
   Y0__7->GetYaxis()->SetLabelSize(0.06);
   Y0__7->GetYaxis()->SetTitleSize(0.072);
   Y0__7->GetYaxis()->SetTitleOffset(0.9);
   Y0__7->GetYaxis()->SetTitleFont(132);
   Y0__7->GetZaxis()->SetLabelFont(132);
   Y0__7->GetZaxis()->SetLabelSize(0.06);
   Y0__7->GetZaxis()->SetTitleSize(0.072);
   Y0__7->GetZaxis()->SetTitleOffset(1.2);
   Y0__7->GetZaxis()->SetTitleFont(132);
   Y0__7->Draw("L E");
   Double_t xAxis8[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y1__8 = new TH1F("Y1__8","Y1",10, xAxis8);
   Y1__8->SetBinContent(1,47.71584);
   Y1__8->SetBinContent(2,105.3691);
   Y1__8->SetBinContent(3,101.9266);
   Y1__8->SetBinContent(4,71.19878);
   Y1__8->SetBinContent(5,42.83424);
   Y1__8->SetBinContent(6,24.57758);
   Y1__8->SetBinContent(7,14.38954);
   Y1__8->SetBinContent(8,9.132546);
   Y1__8->SetBinContent(9,4.310532);
   Y1__8->SetBinContent(10,1.38989);
   Y1__8->SetBinError(1,6.067475);
   Y1__8->SetBinError(2,8.914321);
   Y1__8->SetBinError(3,5.234231);
   Y1__8->SetBinError(4,3.024868);
   Y1__8->SetBinError(5,1.84777);
   Y1__8->SetBinError(6,1.046237);
   Y1__8->SetBinError(7,0.6466277);
   Y1__8->SetBinError(8,0.4149275);
   Y1__8->SetBinError(9,0.1968092);
   Y1__8->SetBinError(10,0.06994099);
   Y1__8->SetEntries(10);
   Y1__8->SetLineColor(2);
   Y1__8->SetLineWidth(2);
   Y1__8->SetMarkerColor(2);
   Y1__8->SetMarkerStyle(21);
   Y1__8->GetXaxis()->SetNdivisions(505);
   Y1__8->GetXaxis()->SetLabelFont(132);
   Y1__8->GetXaxis()->SetLabelOffset(0.01);
   Y1__8->GetXaxis()->SetLabelSize(0.06);
   Y1__8->GetXaxis()->SetTitleSize(0.072);
   Y1__8->GetXaxis()->SetTitleOffset(0.95);
   Y1__8->GetXaxis()->SetTitleFont(132);
   Y1__8->GetYaxis()->SetLabelFont(132);
   Y1__8->GetYaxis()->SetLabelOffset(0.01);
   Y1__8->GetYaxis()->SetLabelSize(0.06);
   Y1__8->GetYaxis()->SetTitleSize(0.072);
   Y1__8->GetYaxis()->SetTitleOffset(0.8);
   Y1__8->GetYaxis()->SetTitleFont(132);
   Y1__8->GetZaxis()->SetLabelFont(132);
   Y1__8->GetZaxis()->SetLabelSize(0.06);
   Y1__8->GetZaxis()->SetTitleSize(0.072);
   Y1__8->GetZaxis()->SetTitleOffset(1.2);
   Y1__8->GetZaxis()->SetTitleFont(132);
   Y1__8->Draw("L E same");
   Double_t xAxis9[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y2__9 = new TH1F("Y2__9","Y2",10, xAxis9);
   Y2__9->SetBinContent(1,40.72912);
   Y2__9->SetBinContent(2,85.35599);
   Y2__9->SetBinContent(3,79.84165);
   Y2__9->SetBinContent(4,51.95816);
   Y2__9->SetBinContent(5,31.7526);
   Y2__9->SetBinContent(6,18.21881);
   Y2__9->SetBinContent(7,10.36456);
   Y2__9->SetBinContent(8,6.002657);
   Y2__9->SetBinContent(9,2.873732);
   Y2__9->SetBinContent(10,0.7662593);
   Y2__9->SetBinError(1,3.915509);
   Y2__9->SetBinError(2,6.189362);
   Y2__9->SetBinError(3,3.412668);
   Y2__9->SetBinError(4,2.002898);
   Y2__9->SetBinError(5,1.187468);
   Y2__9->SetBinError(6,0.7510794);
   Y2__9->SetBinError(7,0.4715571);
   Y2__9->SetBinError(8,0.3136567);
   Y2__9->SetBinError(9,0.1445623);
   Y2__9->SetBinError(10,0.05342501);
   Y2__9->SetEntries(10);
   Y2__9->SetLineColor(4);
   Y2__9->SetLineWidth(2);
   Y2__9->SetMarkerColor(4);
   Y2__9->SetMarkerStyle(22);
   Y2__9->GetXaxis()->SetNdivisions(505);
   Y2__9->GetXaxis()->SetLabelFont(132);
   Y2__9->GetXaxis()->SetLabelOffset(0.01);
   Y2__9->GetXaxis()->SetLabelSize(0.06);
   Y2__9->GetXaxis()->SetTitleSize(0.072);
   Y2__9->GetXaxis()->SetTitleOffset(0.95);
   Y2__9->GetXaxis()->SetTitleFont(132);
   Y2__9->GetYaxis()->SetLabelFont(132);
   Y2__9->GetYaxis()->SetLabelOffset(0.01);
   Y2__9->GetYaxis()->SetLabelSize(0.06);
   Y2__9->GetYaxis()->SetTitleSize(0.072);
   Y2__9->GetYaxis()->SetTitleOffset(0.8);
   Y2__9->GetYaxis()->SetTitleFont(132);
   Y2__9->GetZaxis()->SetLabelFont(132);
   Y2__9->GetZaxis()->SetLabelSize(0.06);
   Y2__9->GetZaxis()->SetTitleSize(0.072);
   Y2__9->GetZaxis()->SetTitleOffset(1.2);
   Y2__9->GetZaxis()->SetTitleFont(132);
   Y2__9->Draw("L E same");
   Double_t xAxis10[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y3__10 = new TH1F("Y3__10","Y3",10, xAxis10);
   Y3__10->SetBinContent(1,30.24633);
   Y3__10->SetBinContent(2,61.11448);
   Y3__10->SetBinContent(3,55.93712);
   Y3__10->SetBinContent(4,38.1951);
   Y3__10->SetBinContent(5,22.42925);
   Y3__10->SetBinContent(6,10.96536);
   Y3__10->SetBinContent(7,6.830256);
   Y3__10->SetBinContent(8,3.603331);
   Y3__10->SetBinContent(9,1.570842);
   Y3__10->SetBinContent(10,0.385976);
   Y3__10->SetBinError(1,1.373158);
   Y3__10->SetBinError(2,2.425924);
   Y3__10->SetBinError(3,2.841907);
   Y3__10->SetBinError(4,1.568267);
   Y3__10->SetBinError(5,0.9813485);
   Y3__10->SetBinError(6,0.5034301);
   Y3__10->SetBinError(7,0.3710049);
   Y3__10->SetBinError(8,0.2346576);
   Y3__10->SetBinError(9,0.11435);
   Y3__10->SetBinError(10,0.03422351);
   Y3__10->SetEntries(10);
   Y3__10->SetLineColor(6);
   Y3__10->SetLineWidth(2);
   Y3__10->SetMarkerColor(6);
   Y3__10->SetMarkerStyle(23);
   Y3__10->GetXaxis()->SetNdivisions(505);
   Y3__10->GetXaxis()->SetLabelFont(132);
   Y3__10->GetXaxis()->SetLabelOffset(0.01);
   Y3__10->GetXaxis()->SetLabelSize(0.06);
   Y3__10->GetXaxis()->SetTitleSize(0.072);
   Y3__10->GetXaxis()->SetTitleOffset(0.95);
   Y3__10->GetXaxis()->SetTitleFont(132);
   Y3__10->GetYaxis()->SetLabelFont(132);
   Y3__10->GetYaxis()->SetLabelOffset(0.01);
   Y3__10->GetYaxis()->SetLabelSize(0.06);
   Y3__10->GetYaxis()->SetTitleSize(0.072);
   Y3__10->GetYaxis()->SetTitleOffset(0.8);
   Y3__10->GetYaxis()->SetTitleFont(132);
   Y3__10->GetZaxis()->SetLabelFont(132);
   Y3__10->GetZaxis()->SetLabelSize(0.06);
   Y3__10->GetZaxis()->SetTitleSize(0.072);
   Y3__10->GetZaxis()->SetTitleOffset(1.2);
   Y3__10->GetZaxis()->SetTitleFont(132);
   Y3__10->Draw("L E same");
   Double_t xAxis11[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y4__11 = new TH1F("Y4__11","Y4",10, xAxis11);
   Y4__11->SetBinContent(1,22.4029);
   Y4__11->SetBinContent(2,40.67818);
   Y4__11->SetBinContent(3,31.2152);
   Y4__11->SetBinContent(4,18.6761);
   Y4__11->SetBinContent(5,8.995626);
   Y4__11->SetBinContent(6,5.508713);
   Y4__11->SetBinContent(7,2.838779);
   Y4__11->SetBinContent(8,1.443516);
   Y4__11->SetBinContent(9,0.531052);
   Y4__11->SetBinContent(10,0.1468439);
   Y4__11->SetBinError(1,3.545911);
   Y4__11->SetBinError(2,2.14975);
   Y4__11->SetBinError(3,1.766072);
   Y4__11->SetBinError(4,1.08503);
   Y4__11->SetBinError(5,0.6308437);
   Y4__11->SetBinError(6,0.4082439);
   Y4__11->SetBinError(7,0.2459202);
   Y4__11->SetBinError(8,0.1652764);
   Y4__11->SetBinError(9,0.06473483);
   Y4__11->SetBinError(10,0.02560852);
   Y4__11->SetEntries(10);
   Y4__11->SetLineColor(8);
   Y4__11->SetLineWidth(2);
   Y4__11->SetMarkerColor(8);
   Y4__11->SetMarkerStyle(34);
   Y4__11->GetXaxis()->SetNdivisions(505);
   Y4__11->GetXaxis()->SetLabelFont(132);
   Y4__11->GetXaxis()->SetLabelOffset(0.01);
   Y4__11->GetXaxis()->SetLabelSize(0.06);
   Y4__11->GetXaxis()->SetTitleSize(0.072);
   Y4__11->GetXaxis()->SetTitleOffset(0.95);
   Y4__11->GetXaxis()->SetTitleFont(132);
   Y4__11->GetYaxis()->SetLabelFont(132);
   Y4__11->GetYaxis()->SetLabelOffset(0.01);
   Y4__11->GetYaxis()->SetLabelSize(0.06);
   Y4__11->GetYaxis()->SetTitleSize(0.072);
   Y4__11->GetYaxis()->SetTitleOffset(0.8);
   Y4__11->GetYaxis()->SetTitleFont(132);
   Y4__11->GetZaxis()->SetLabelFont(132);
   Y4__11->GetZaxis()->SetLabelSize(0.06);
   Y4__11->GetZaxis()->SetTitleSize(0.072);
   Y4__11->GetZaxis()->SetTitleOffset(1.2);
   Y4__11->GetZaxis()->SetTitleFont(132);
   Y4__11->Draw("L E same");
   
   TLegend *leg = new TLegend(0.65,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Y0","2.0 < #it{y} < 2.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y1","2.5 < #it{y} < 3.0","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y2","3.0 < #it{y} < 3.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y3","3.5 < #it{y} < 4.0","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y4","4.0 < #it{y} < 4.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.23,0.39,0.45,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   pt->Draw();
   Double_t xAxis12[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y0_copy__12 = new TH1F("Y0_copy__12","Y0",10, xAxis12);
   Y0_copy__12->SetBinContent(1,56.01731);
   Y0_copy__12->SetBinContent(2,120.6739);
   Y0_copy__12->SetBinContent(3,117.8919);
   Y0_copy__12->SetBinContent(4,78.32121);
   Y0_copy__12->SetBinContent(5,51.65337);
   Y0_copy__12->SetBinContent(6,30.55413);
   Y0_copy__12->SetBinContent(7,18.43213);
   Y0_copy__12->SetBinContent(8,11.57291);
   Y0_copy__12->SetBinContent(9,5.290148);
   Y0_copy__12->SetBinContent(10,1.799497);
   Y0_copy__12->SetBinError(1,8.767625);
   Y0_copy__12->SetBinError(2,11.66386);
   Y0_copy__12->SetBinError(3,7.870022);
   Y0_copy__12->SetBinError(4,4.456202);
   Y0_copy__12->SetBinError(5,2.638914);
   Y0_copy__12->SetBinError(6,1.570409);
   Y0_copy__12->SetBinError(7,0.9639824);
   Y0_copy__12->SetBinError(8,0.6886114);
   Y0_copy__12->SetBinError(9,0.2917991);
   Y0_copy__12->SetBinError(10,0.1251671);
   Y0_copy__12->SetMinimum(0.05);
   Y0_copy__12->SetMaximum(300);
   Y0_copy__12->SetEntries(10);
   Y0_copy__12->SetDirectory(0);
   Y0_copy__12->SetLineWidth(2);
   Y0_copy__12->SetMarkerStyle(20);
   Y0_copy__12->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Y0_copy__12->GetXaxis()->SetNdivisions(505);
   Y0_copy__12->GetXaxis()->SetLabelFont(132);
   Y0_copy__12->GetXaxis()->SetLabelOffset(0.01);
   Y0_copy__12->GetXaxis()->SetLabelSize(0.06);
   Y0_copy__12->GetXaxis()->SetTitleSize(0.072);
   Y0_copy__12->GetXaxis()->SetTitleOffset(0.95);
   Y0_copy__12->GetXaxis()->SetTitleFont(132);
   Y0_copy__12->GetYaxis()->SetTitle("d^{2}#it{#sigma}/(d#it{p}#lower[0.5]{#scale[0.7]{T}}d#it{y}) [nb/(GeV/#it{c})]");
   Y0_copy__12->GetYaxis()->SetLabelFont(132);
   Y0_copy__12->GetYaxis()->SetLabelOffset(0.01);
   Y0_copy__12->GetYaxis()->SetLabelSize(0.06);
   Y0_copy__12->GetYaxis()->SetTitleSize(0.072);
   Y0_copy__12->GetYaxis()->SetTitleOffset(0.9);
   Y0_copy__12->GetYaxis()->SetTitleFont(132);
   Y0_copy__12->GetZaxis()->SetLabelFont(132);
   Y0_copy__12->GetZaxis()->SetLabelSize(0.06);
   Y0_copy__12->GetZaxis()->SetTitleSize(0.072);
   Y0_copy__12->GetZaxis()->SetTitleOffset(1.2);
   Y0_copy__12->GetZaxis()->SetTitleFont(132);
   Y0_copy__12->Draw("sameaxis");
   myCanvas2->Modified();
   myCanvas2->cd();
   myCanvas2->SetSelected(myCanvas2);
}


==> figs/Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: myCanvas1/my Canvas
//=========  (Mon Aug 23 18:27:20 2021) by ROOT version6.06/02
   TCanvas *myCanvas1 = new TCanvas("myCanvas1", "my Canvas",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas1->SetHighLightColor(2);
   myCanvas1->Range(-3.460247,-1.641393,21.2558,4.24875);
   myCanvas1->SetFillColor(0);
   myCanvas1->SetBorderMode(0);
   myCanvas1->SetBorderSize(2);
   myCanvas1->SetLogy();
   myCanvas1->SetTickx(1);
   myCanvas1->SetTicky(1);
   myCanvas1->SetLeftMargin(0.14);
   myCanvas1->SetRightMargin(0.05);
   myCanvas1->SetTopMargin(0.05);
   myCanvas1->SetBottomMargin(0.16);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[11] = {
   0.65,
   1.5,
   2.46,
   3.45,
   4.45,
   5.45,
   6.45,
   7.45,
   8.81,
   11.35,
   15.89};
   Double_t Graph0_fy3001[11] = {
   1441.376,
   2563.431,
   1926.883,
   1094.513,
   561.3231,
   277.0723,
   135.9463,
   69.98428,
   28.01949,
   5.85336,
   0.6590651};
   Double_t Graph0_felx3001[11] = {
   0.65,
   0.5,
   0.46,
   0.45,
   0.45,
   0.45,
   0.45,
   0.45,
   0.81,
   1.35,
   1.89};
   Double_t Graph0_fely3001[11] = {
   54.05413,
   91.21998,
   67.88104,
   36.56668,
   18.33156,
   9.071108,
   4.481952,
   2.361007,
   0.9493989,
   0.2142013,
   0.03432212};
   Double_t Graph0_fehx3001[11] = {
   0.35,
   0.5,
   0.54,
   0.55,
   0.55,
   0.55,
   0.55,
   0.55,
   1.19,
   2.65,
   4.11};
   Double_t Graph0_fehy3001[11] = {
   54.05413,
   91.21998,
   67.88104,
   36.56668,
   18.33156,
   9.071108,
   4.481952,
   2.361007,
   0.9493989,
   0.2142013,
   0.03432212};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,22);
   Graph_Graph3001->SetMinimum(0.2);
   Graph_Graph3001->SetMaximum(9000);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Graph_Graph3001->GetXaxis()->SetRange(1,91);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("apz");
   
   Double_t Graph1_fx1[62] = {
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14,
   14.5,
   15,
   15.5,
   16,
   16.5,
   17,
   17.5,
   18,
   18.5,
   19,
   19.5,
   20,
   20,
   19.5,
   19,
   18.5,
   18,
   17.5,
   17,
   16.5,
   16,
   15.5,
   15,
   14.5,
   14,
   13.5,
   13,
   12.5,
   12,
   11.5,
   11,
   10.5,
   10,
   9.5,
   9,
   8.5,
   8,
   7.5,
   7,
   6.5,
   6,
   5.5,
   5};
   Double_t Graph1_fy1[62] = {
   1004.59,
   612.86,
   383.161,
   244.983,
   160.188,
   107.052,
   72.9931,
   50.745,
   35.8837,
   25.7672,
   18.7598,
   13.8073,
   10.2857,
   7.73791,
   5.89189,
   4.53748,
   3.53677,
   2.78418,
   2.21,
   1.76701,
   1.42185,
   1.14938,
   0.933425,
   0.762365,
   0.626199,
   0.517314,
   0.430167,
   0.359666,
   0.302219,
   0.255144,
   0.21636,
   0.0980576,
   0.115727,
   0.137194,
   0.16342,
   0.195646,
   0.235546,
   0.285549,
   0.348188,
   0.426989,
   0.526583,
   0.652225,
   0.811328,
   1.01559,
   1.28048,
   1.62796,
   2.09068,
   2.7177,
   3.5735,
   4.7565,
   6.39148,
   8.69242,
   11.9512,
   16.6602,
   23.5847,
   33.9619,
   49.8634,
   74.6941,
   114.345,
   179.009,
   286.643,
   470.386};
   TGraph *graph = new TGraph(62,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(2);
   graph->SetFillStyle(3275);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,3.5,21.5);
   Graph_Graph1->SetMinimum(0.08825184);
   Graph_Graph1->SetMaximum(1105.039);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f ");
   
   Double_t Graph2_fx2[158] = {
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5.1,
   5.2,
   5.3,
   5.4,
   5.5,
   5.6,
   5.7,
   5.8,
   5.9,
   6,
   6.1,
   6.2,
   6.3,
   6.4,
   6.5,
   6.6,
   6.7,
   6.8,
   6.9,
   7,
   7.1,
   7.2,
   7.3,
   7.4,
   7.5,
   7.6,
   7.7,
   7.8,
   7.9,
   8,
   8,
   7.9,
   7.8,
   7.7,
   7.6,
   7.5,
   7.4,
   7.3,
   7.2,
   7.1,
   7,
   6.9,
   6.8,
   6.7,
   6.6,
   6.5,
   6.4,
   6.3,
   6.2,
   6.1,
   6,
   5.9,
   5.8,
   5.7,
   5.6,
   5.5,
   5.4,
   5.3,
   5.2,
   5.1,
   5,
   4.9,
   4.8,
   4.7,
   4.6,
   4.5,
   4.4,
   4.3,
   4.2,
   4.1,
   4,
   3.9,
   3.8,
   3.7,
   3.6,
   3.5,
   3.4,
   3.3,
   3.2,
   3.1,
   3,
   2.9,
   2.8,
   2.7,
   2.6,
   2.5,
   2.4,
   2.3,
   2.2,
   2.1,
   2,
   1.9,
   1.8,
   1.7,
   1.6,
   1.5,
   1.4,
   1.3,
   1.2,
   1.1,
   1,
   0.9,
   0.8,
   0.7,
   0.6,
   0.5,
   0.4,
   0.3,
   0.2};
   Double_t Graph2_fy2[158] = {
   763.924,
   1135.59,
   1503.27,
   1855.14,
   2195.63,
   2516.21,
   2811.78,
   3081.34,
   3318.61,
   3519.52,
   3688.13,
   3830.18,
   3944.18,
   4023.93,
   4066.7,
   4077.79,
   4060.65,
   4018.38,
   3953.76,
   3870.51,
   3770.34,
   3654.52,
   3526.7,
   3391.74,
   3253.41,
   3112,
   2968.5,
   2824.52,
   2681.93,
   2542.52,
   2406.51,
   2274.42,
   2146.69,
   2023.6,
   1904.13,
   1790.19,
   1681.99,
   1579.59,
   1482.98,
   1393.53,
   1309,
   1229.01,
   1153.23,
   1081.39,
   1012.11,
   946.865,
   885.615,
   828.273,
   774.704,
   725.011,
   678.642,
   635.38,
   595.021,
   557.372,
   522.285,
   489.54,
   458.974,
   430.433,
   403.777,
   378.791,
   355.445,
   333.632,
   313.253,
   294.214,
   276.425,
   259.802,
   244.268,
   229.748,
   216.173,
   203.484,
   191.616,
   180.513,
   170.123,
   160.397,
   151.29,
   142.758,
   134.764,
   127.271,
   120.243,
   59.2084,
   62.7292,
   66.4862,
   70.4969,
   74.7799,
   79.3554,
   84.2449,
   89.4717,
   95.0608,
   101.039,
   107.435,
   114.283,
   121.612,
   129.458,
   137.859,
   146.854,
   156.488,
   166.804,
   177.852,
   189.683,
   202.351,
   215.869,
   230.35,
   245.867,
   262.496,
   280.324,
   299.464,
   319.99,
   342.002,
   365.604,
   390.908,
   418.196,
   447.416,
   478.636,
   511.903,
   547.232,
   583.86,
   622.505,
   663.307,
   706.431,
   752.074,
   801.407,
   853.705,
   908.983,
   967.2,
   1028.25,
   1091.14,
   1156.4,
   1223.88,
   1293.37,
   1364.61,
   1437.49,
   1511.07,
   1584.39,
   1656.6,
   1727.23,
   1796.18,
   1861.49,
   1920.67,
   1971.84,
   2014.31,
   2047.14,
   2068.48,
   2076.99,
   2071.1,
   2049.06,
   2008.14,
   1949.76,
   1877.11,
   1790.99,
   1688.45,
   1567.43,
   1430,
   1279.39,
   1116.14,
   942.836,
   763.856,
   576.933,
   388.082};
   graph = new TGraph(158,Graph2_fx2,Graph2_fy2);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(4);
   graph->SetFillStyle(3252);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",158,0,8.78);
   Graph_Graph2->SetMinimum(53.28756);
   Graph_Graph2->SetMaximum(4479.648);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("f ");
   
   Double_t Graph0_fx3002[11] = {
   0.65,
   1.5,
   2.46,
   3.45,
   4.45,
   5.45,
   6.45,
   7.45,
   8.81,
   11.35,
   15.89};
   Double_t Graph0_fy3002[11] = {
   1441.376,
   2563.431,
   1926.883,
   1094.513,
   561.3231,
   277.0723,
   135.9463,
   69.98428,
   28.01949,
   5.85336,
   0.6590651};
   Double_t Graph0_felx3002[11] = {
   0.65,
   0.5,
   0.46,
   0.45,
   0.45,
   0.45,
   0.45,
   0.45,
   0.81,
   1.35,
   1.89};
   Double_t Graph0_fely3002[11] = {
   54.05413,
   91.21998,
   67.88104,
   36.56668,
   18.33156,
   9.071108,
   4.481952,
   2.361007,
   0.9493989,
   0.2142013,
   0.03432212};
   Double_t Graph0_fehx3002[11] = {
   0.35,
   0.5,
   0.54,
   0.55,
   0.55,
   0.55,
   0.55,
   0.55,
   1.19,
   2.65,
   4.11};
   Double_t Graph0_fehy3002[11] = {
   54.05413,
   91.21998,
   67.88104,
   36.56668,
   18.33156,
   9.071108,
   4.481952,
   2.361007,
   0.9493989,
   0.2142013,
   0.03432212};
   grae = new TGraphAsymmErrors(11,Graph0_fx3002,Graph0_fy3002,Graph0_felx3002,Graph0_fehx3002,Graph0_fely3002,Graph0_fehy3002);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30013002 = new TH1F("Graph_Graph_Graph30013002","Graph",100,0,22);
   Graph_Graph_Graph30013002->SetMinimum(0.2);
   Graph_Graph_Graph30013002->SetMaximum(9000);
   Graph_Graph_Graph30013002->SetDirectory(0);
   Graph_Graph_Graph30013002->SetStats(0);
   Graph_Graph_Graph30013002->SetLineWidth(2);
   Graph_Graph_Graph30013002->SetMarkerStyle(20);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Graph_Graph_Graph30013002->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30013002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30013002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph30013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30013002);
   
   grae->Draw("pz ");
   
   TLegend *leg = new TLegend(0.6,0.66,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","NLO NRQCD","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(3275);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC + NRQCD","f");
   entry->SetFillColor(4);
   entry->SetFillStyle(3252);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.2,0.39,0.5,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.0 < #it{y} < 4.5");
   pt->Draw();
   
   TH1F *Graph_copy = new TH1F("Graph_copy","Graph",100,0,22);
   Graph_copy->SetMinimum(0.2);
   Graph_copy->SetMaximum(9000);
   Graph_copy->SetDirectory(0);
   Graph_copy->SetStats(0);
   Graph_copy->SetLineWidth(2);
   Graph_copy->SetMarkerStyle(20);
   Graph_copy->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Graph_copy->GetXaxis()->SetRange(1,91);
   Graph_copy->GetXaxis()->SetNdivisions(505);
   Graph_copy->GetXaxis()->SetLabelFont(132);
   Graph_copy->GetXaxis()->SetLabelOffset(0.01);
   Graph_copy->GetXaxis()->SetLabelSize(0.06);
   Graph_copy->GetXaxis()->SetTitleSize(0.072);
   Graph_copy->GetXaxis()->SetTitleOffset(0.95);
   Graph_copy->GetXaxis()->SetTitleFont(132);
   Graph_copy->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   Graph_copy->GetYaxis()->SetLabelFont(132);
   Graph_copy->GetYaxis()->SetLabelOffset(0.01);
   Graph_copy->GetYaxis()->SetLabelSize(0.06);
   Graph_copy->GetYaxis()->SetTitleSize(0.072);
   Graph_copy->GetYaxis()->SetTitleOffset(0.85);
   Graph_copy->GetYaxis()->SetTitleFont(132);
   Graph_copy->GetZaxis()->SetLabelFont(132);
   Graph_copy->GetZaxis()->SetLabelSize(0.06);
   Graph_copy->GetZaxis()->SetTitleSize(0.072);
   Graph_copy->GetZaxis()->SetTitleOffset(1.2);
   Graph_copy->GetZaxis()->SetTitleFont(132);
   Graph_copy->Draw("sameaxis");
   myCanvas1->Modified();
   myCanvas1->cd();
   myCanvas1->SetSelected(myCanvas1);
}


==> figs/Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: myCanvas1/my Canvas
//=========  (Mon Aug 23 18:27:59 2021) by ROOT version6.06/02
   TCanvas *myCanvas1 = new TCanvas("myCanvas1", "my Canvas",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas1->SetHighLightColor(2);
   myCanvas1->Range(1.567901,-620.2531,4.654321,9506.329);
   myCanvas1->SetFillColor(0);
   myCanvas1->SetBorderMode(0);
   myCanvas1->SetBorderSize(2);
   myCanvas1->SetTickx(1);
   myCanvas1->SetTicky(1);
   myCanvas1->SetLeftMargin(0.14);
   myCanvas1->SetRightMargin(0.05);
   myCanvas1->SetTopMargin(0.05);
   myCanvas1->SetBottomMargin(0.16);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   Double_t xAxis1[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *crossmIsection_y_prompt__1 = new TH1F("crossmIsection_y_prompt__1","cross-section_y_prompt",5, xAxis1);
   crossmIsection_y_prompt__1->SetBinContent(1,4067.038);
   crossmIsection_y_prompt__1->SetBinContent(2,3811.678);
   crossmIsection_y_prompt__1->SetBinContent(3,3350.231);
   crossmIsection_y_prompt__1->SetBinContent(4,2812.587);
   crossmIsection_y_prompt__1->SetBinContent(5,2099.522);
   crossmIsection_y_prompt__1->SetBinError(1,173.0657);
   crossmIsection_y_prompt__1->SetBinError(2,127.4861);
   crossmIsection_y_prompt__1->SetBinError(3,109.1444);
   crossmIsection_y_prompt__1->SetBinError(4,92.24285);
   crossmIsection_y_prompt__1->SetBinError(5,80.30611);
   crossmIsection_y_prompt__1->SetMinimum(1000);
   crossmIsection_y_prompt__1->SetMaximum(9000);
   crossmIsection_y_prompt__1->SetEntries(5);
   crossmIsection_y_prompt__1->SetLineWidth(2);
   crossmIsection_y_prompt__1->SetMarkerStyle(20);
   crossmIsection_y_prompt__1->GetXaxis()->SetTitle("#it{y}");
   crossmIsection_y_prompt__1->GetXaxis()->SetNdivisions(505);
   crossmIsection_y_prompt__1->GetXaxis()->SetLabelFont(132);
   crossmIsection_y_prompt__1->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_y_prompt__1->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt__1->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt__1->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_y_prompt__1->GetXaxis()->SetTitleFont(132);
   crossmIsection_y_prompt__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y} [nb]");
   crossmIsection_y_prompt__1->GetYaxis()->SetTitleOffset(1.0);
   crossmIsection_y_prompt__1->GetYaxis()->SetLabelFont(132);
   crossmIsection_y_prompt__1->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_y_prompt__1->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt__1->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt__1->GetYaxis()->SetTitleFont(132);
   crossmIsection_y_prompt__1->GetZaxis()->SetLabelFont(132);
   crossmIsection_y_prompt__1->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt__1->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt__1->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_y_prompt__1->GetZaxis()->SetTitleFont(132);
   crossmIsection_y_prompt__1->Draw("L E");
   
   Double_t Graph0_fx1[23] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.5,
   4.25,
   4,
   3.75,
   3.5,
   3.25,
   3,
   2.75,
   2.5,
   2.25,
   2,
   2};
   Double_t Graph0_fy1[23] = {
   7464.91,
   7217.57,
   6936.26,
   6561.77,
   6008.74,
   5419.06,
   4811.31,
   4188.97,
   3562.16,
   2931.57,
   2355.98,
   1196.13,
   1488.58,
   1809.25,
   2127.85,
   2444.24,
   2753.14,
   3053.55,
   3334.74,
   3524.47,
   3666.35,
   3790.65,
   7464.91};
   TGraph *graph = new TGraph(23,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(4);
   graph->SetFillStyle(3272);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.75,4.75);
   Graph_Graph1->SetMinimum(569.252);
   Graph_Graph1->SetMaximum(8091.788);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f ");
   Double_t xAxis2[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *crossmIsection_y_prompt__2 = new TH1F("crossmIsection_y_prompt__2","cross-section_y_prompt",5, xAxis2);
   crossmIsection_y_prompt__2->SetBinContent(1,4067.038);
   crossmIsection_y_prompt__2->SetBinContent(2,3811.678);
   crossmIsection_y_prompt__2->SetBinContent(3,3350.231);
   crossmIsection_y_prompt__2->SetBinContent(4,2812.587);
   crossmIsection_y_prompt__2->SetBinContent(5,2099.522);
   crossmIsection_y_prompt__2->SetBinError(1,173.0657);
   crossmIsection_y_prompt__2->SetBinError(2,127.4861);
   crossmIsection_y_prompt__2->SetBinError(3,109.1444);
   crossmIsection_y_prompt__2->SetBinError(4,92.24285);
   crossmIsection_y_prompt__2->SetBinError(5,80.30611);
   crossmIsection_y_prompt__2->SetMinimum(1000);
   crossmIsection_y_prompt__2->SetMaximum(9000);
   crossmIsection_y_prompt__2->SetEntries(5);
   crossmIsection_y_prompt__2->SetLineWidth(2);
   crossmIsection_y_prompt__2->SetMarkerStyle(20);
   crossmIsection_y_prompt__2->GetXaxis()->SetTitle("#it{y}");
   crossmIsection_y_prompt__2->GetXaxis()->SetNdivisions(505);
   crossmIsection_y_prompt__2->GetXaxis()->SetLabelFont(132);
   crossmIsection_y_prompt__2->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_y_prompt__2->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt__2->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt__2->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_y_prompt__2->GetXaxis()->SetTitleFont(132);
   crossmIsection_y_prompt__2->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y} [nb]");
   crossmIsection_y_prompt__2->GetYaxis()->SetLabelFont(132);
   crossmIsection_y_prompt__2->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_y_prompt__2->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt__2->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt__2->GetYaxis()->SetTitleFont(132);
   crossmIsection_y_prompt__2->GetZaxis()->SetLabelFont(132);
   crossmIsection_y_prompt__2->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt__2->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt__2->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_y_prompt__2->GetZaxis()->SetTitleFont(132);
   crossmIsection_y_prompt__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.75,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("cross-section_y_prompt","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","CGC + NRQCD","f");
   entry->SetFillColor(4);
   entry->SetFillStyle(3272);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.77,0.39,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   pt->Draw();
   
   pt = new TPaveText(0.24,0.2,0.39,0.35,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("#it{p}#lower[0.5]{#scale[0.7]{T}} < 8 GeV/#it{c}");
   pt->Draw();
   Double_t xAxis3[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *crossmIsection_y_prompt_copy__3 = new TH1F("crossmIsection_y_prompt_copy__3","cross-section_y_prompt",5, xAxis3);
   crossmIsection_y_prompt_copy__3->SetBinContent(1,4067.038);
   crossmIsection_y_prompt_copy__3->SetBinContent(2,3811.678);
   crossmIsection_y_prompt_copy__3->SetBinContent(3,3350.231);
   crossmIsection_y_prompt_copy__3->SetBinContent(4,2812.587);
   crossmIsection_y_prompt_copy__3->SetBinContent(5,2099.522);
   crossmIsection_y_prompt_copy__3->SetBinError(1,173.0657);
   crossmIsection_y_prompt_copy__3->SetBinError(2,127.4861);
   crossmIsection_y_prompt_copy__3->SetBinError(3,109.1444);
   crossmIsection_y_prompt_copy__3->SetBinError(4,92.24285);
   crossmIsection_y_prompt_copy__3->SetBinError(5,80.30611);
   crossmIsection_y_prompt_copy__3->SetMinimum(1000);
   crossmIsection_y_prompt_copy__3->SetMaximum(9000);
   crossmIsection_y_prompt_copy__3->SetEntries(5);
   crossmIsection_y_prompt_copy__3->SetDirectory(0);
   crossmIsection_y_prompt_copy__3->SetLineWidth(2);
   crossmIsection_y_prompt_copy__3->SetMarkerStyle(20);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetTitle("#it{y}");
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetNdivisions(505);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetLabelFont(132);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_y_prompt_copy__3->GetXaxis()->SetTitleFont(132);
   crossmIsection_y_prompt_copy__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y} [nb]");
   crossmIsection_y_prompt_copy__3->GetYaxis()->SetLabelFont(132);
   crossmIsection_y_prompt_copy__3->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_y_prompt_copy__3->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt_copy__3->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt_copy__3->GetYaxis()->SetTitleFont(132);
   crossmIsection_y_prompt_copy__3->GetZaxis()->SetLabelFont(132);
   crossmIsection_y_prompt_copy__3->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_y_prompt_copy__3->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_y_prompt_copy__3->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_y_prompt_copy__3->GetZaxis()->SetTitleFont(132);
   crossmIsection_y_prompt_copy__3->Draw("sameaxis");
   myCanvas1->Modified();
   myCanvas1->cd();
   myCanvas1->SetSelected(myCanvas1);
}


==> figs/Fig4a.C <==
void Fig4a()
{
//=========Macro generated from canvas: myCanvas2/my Canvas
//=========  (Mon Aug 23 18:27:22 2021) by ROOT version6.06/02
   TCanvas *myCanvas2 = new TCanvas("myCanvas2", "my Canvas",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas2->SetHighLightColor(2);
   myCanvas2->Range(-3.460247,-1.537403,21.2558,2.921937);
   myCanvas2->SetFillColor(0);
   myCanvas2->SetBorderMode(0);
   myCanvas2->SetBorderSize(2);
   myCanvas2->SetLogy();
   myCanvas2->SetTickx(1);
   myCanvas2->SetTicky(1);
   myCanvas2->SetLeftMargin(0.14);
   myCanvas2->SetRightMargin(0.05);
   myCanvas2->SetTopMargin(0.05);
   myCanvas2->SetBottomMargin(0.16);
   myCanvas2->SetFrameLineWidth(2);
   myCanvas2->SetFrameBorderMode(0);
   myCanvas2->SetFrameLineWidth(2);
   myCanvas2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3003[11] = {
   0.64,
   1.51,
   2.48,
   3.47,
   4.47,
   5.46,
   6.46,
   7.46,
   8.85,
   11.49,
   16.19};
   Double_t Graph0_fy3003[11] = {
   98.55575,
   206.5958,
   193.4063,
   129.1747,
   78.83254,
   44.9123,
   26.42763,
   15.87748,
   7.288153,
   2.244233,
   0.408399};
   Double_t Graph0_felx3003[11] = {
   0.64,
   0.51,
   0.48,
   0.47,
   0.47,
   0.46,
   0.46,
   0.46,
   0.85,
   1.49,
   2.19};
   Double_t Graph0_fely3003[11] = {
   6.782108,
   10.30723,
   7.888093,
   4.77217,
   2.840581,
   1.633435,
   0.9832767,
   0.6265134,
   0.2824029,
   0.1005735,
   0.02516669};
   Double_t Graph0_fehx3003[11] = {
   0.36,
   0.49,
   0.52,
   0.53,
   0.53,
   0.54,
   0.54,
   0.54,
   1.15,
   2.51,
   3.81};
   Double_t Graph0_fehy3003[11] = {
   6.782108,
   10.30723,
   7.888093,
   4.77217,
   2.840581,
   1.633435,
   0.9832767,
   0.6265134,
   0.2824029,
   0.1005735,
   0.02516669};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,22);
   Graph_Graph3003->SetMinimum(0.15);
   Graph_Graph3003->SetMaximum(500);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Graph_Graph3003->GetXaxis()->SetRange(1,91);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("apz");
   
   Double_t Graph1_fx3004[41] = {
   0.5,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14,
   14.5,
   15,
   15.5,
   16,
   16.5,
   17,
   17.5,
   18,
   18.5,
   19,
   19.5,
   20};
   Double_t Graph1_fy3004[41] = {
   102.242,
   102.242,
   173.42,
   202.28,
   197.224,
   173.234,
   142.888,
   113.424,
   88.068,
   67.628,
   51.712,
   39.556,
   30.368,
   23.432,
   18.193,
   14.222,
   11.194,
   8.872,
   7.076,
   5.684,
   4.591,
   3.733,
   3.051,
   2.508,
   2.072,
   1.72,
   1.435,
   1.202,
   1.011,
   0.854,
   0.723,
   0.616,
   0.525,
   0.45,
   0.387,
   0.333,
   0.288,
   0.249,
   0.217,
   0.189,
   0.165};
   Double_t Graph1_felx3004[41] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3004[41] = {
   43.016,
   43.016,
   70.726,
   78.672,
   72.302,
   59.452,
   45.708,
   33.74,
   24.972,
   18.834,
   14.138,
   10.618,
   8.022,
   6.083,
   4.642,
   3.57,
   2.764,
   2.156,
   1.69,
   1.339,
   1.063,
   0.852,
   0.685,
   0.556,
   0.453,
   0.371,
   0.305,
   0.252,
   0.209,
   0.175,
   0.146,
   0.123,
   0.104,
   0.088,
   0.075,
   0.064,
   0.054,
   0.047,
   0.04,
   0.035,
   0.03};
   Double_t Graph1_fehx3004[41] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3004[41] = {
   54.082,
   54.082,
   89.2,
   100.54,
   94.676,
   80.986,
   65.392,
   51.062,
   39.044,
   29.484,
   22.138,
   16.626,
   12.506,
   9.434,
   7.173,
   5.484,
   4.222,
   3.27,
   2.553,
   2.004,
   1.587,
   1.261,
   1.011,
   0.813,
   0.658,
   0.535,
   0.437,
   0.359,
   0.296,
   0.246,
   0.205,
   0.171,
   0.143,
   0.121,
   0.102,
   0.086,
   0.074,
   0.063,
   0.054,
   0.046,
   0.04};
   grae = new TGraphAsymmErrors(41,Graph1_fx3004,Graph1_fy3004,Graph1_felx3004,Graph1_fehx3004,Graph1_fely3004,Graph1_fehy3004);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,21.95);
   Graph_Graph3004->SetMinimum(0.1215);
   Graph_Graph3004->SetMaximum(333.0885);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetLineWidth(2);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3005[41] = {
   0.5,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14,
   14.5,
   15,
   15.5,
   16,
   16.5,
   17,
   17.5,
   18,
   18.5,
   19,
   19.5,
   20};
   Double_t Graph2_fy3005[41] = {
   102.242,
   102.242,
   173.42,
   202.28,
   197.224,
   173.234,
   142.888,
   113.424,
   88.068,
   67.628,
   51.712,
   39.556,
   30.368,
   23.432,
   18.193,
   14.222,
   11.194,
   8.872,
   7.076,
   5.684,
   4.591,
   3.733,
   3.051,
   2.508,
   2.072,
   1.72,
   1.435,
   1.202,
   1.011,
   0.854,
   0.723,
   0.616,
   0.525,
   0.45,
   0.387,
   0.333,
   0.288,
   0.249,
   0.217,
   0.189,
   0.165};
   Double_t Graph2_felx3005[41] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3005[41] = {
   20.714,
   20.714,
   34.007,
   37.756,
   34.578,
   28.328,
   21.699,
   15.974,
   11.52,
   8.238,
   5.891,
   4.22,
   3.072,
   2.237,
   1.652,
   1.233,
   0.931,
   0.707,
   0.542,
   0.421,
   0.328,
   0.259,
   0.204,
   0.164,
   0.132,
   0.106,
   0.087,
   0.071,
   0.058,
   0.048,
   0.04,
   0.033,
   0.028,
   0.023,
   0.02,
   0.017,
   0.014,
   0.012,
   0.01,
   0.009,
   0.008};
   Double_t Graph2_fehx3005[41] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3005[41] = {
   26.211,
   26.211,
   42.707,
   46.983,
   42.372,
   34.246,
   25.868,
   18.821,
   13.445,
   9.506,
   6.731,
   4.81,
   3.459,
   2.512,
   1.844,
   1.368,
   1.028,
   0.779,
   0.597,
   0.459,
   0.36,
   0.281,
   0.224,
   0.177,
   0.142,
   0.115,
   0.093,
   0.076,
   0.062,
   0.051,
   0.043,
   0.035,
   0.029,
   0.025,
   0.021,
   0.018,
   0.015,
   0.013,
   0.011,
   0.009,
   0.008};
   grae = new TGraphAsymmErrors(41,Graph2_fx3005,Graph2_fy3005,Graph2_felx3005,Graph2_fehx3005,Graph2_fely3005,Graph2_fehy3005);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3272);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,21.95);
   Graph_Graph3005->SetMinimum(0.1413);
   Graph_Graph3005->SetMaximum(274.1736);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("3 ");
   
   Double_t Graph3_fx3006[41] = {
   0.5,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14,
   14.5,
   15,
   15.5,
   16,
   16.5,
   17,
   17.5,
   18,
   18.5,
   19,
   19.5,
   20};
   Double_t Graph3_fy3006[41] = {
   102.242,
   102.242,
   173.42,
   202.28,
   197.224,
   173.234,
   142.888,
   113.424,
   88.068,
   67.628,
   51.712,
   39.556,
   30.368,
   23.432,
   18.193,
   14.222,
   11.194,
   8.872,
   7.076,
   5.684,
   4.591,
   3.733,
   3.051,
   2.508,
   2.072,
   1.72,
   1.435,
   1.202,
   1.011,
   0.854,
   0.723,
   0.616,
   0.525,
   0.45,
   0.387,
   0.333,
   0.288,
   0.249,
   0.217,
   0.189,
   0.165};
   Double_t Graph3_felx3006[41] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3006[41] = {
   6.194,
   6.194,
   10,
   10.834,
   9.582,
   7.54,
   5.568,
   3.966,
   2.762,
   1.948,
   1.368,
   0.974,
   0.696,
   0.51,
   0.378,
   0.285,
   0.218,
   0.167,
   0.128,
   0.102,
   0.081,
   0.065,
   0.053,
   0.044,
   0.036,
   0.03,
   0.025,
   0.021,
   0.018,
   0.016,
   0.013,
   0.012,
   0.01,
   0.009,
   0.008,
   0.007,
   0.006,
   0.005,
   0.005,
   0.004,
   0.004};
   Double_t Graph3_fehx3006[41] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3006[41] = {
   6.172,
   6.172,
   10,
   10.82,
   9.576,
   7.54,
   5.546,
   3.968,
   2.784,
   1.948,
   1.37,
   0.974,
   0.696,
   0.51,
   0.378,
   0.283,
   0.216,
   0.165,
   0.13,
   0.102,
   0.084,
   0.065,
   0.053,
   0.044,
   0.036,
   0.03,
   0.025,
   0.021,
   0.018,
   0.015,
   0.013,
   0.011,
   0.01,
   0.009,
   0.007,
   0.006,
   0.006,
   0.005,
   0.004,
   0.004,
   0.003};
   grae = new TGraphAsymmErrors(41,Graph3_fx3006,Graph3_fy3006,Graph3_felx3006,Graph3_fehx3006,Graph3_fely3006,Graph3_fehy3006);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,21.95);
   Graph_Graph3006->SetMinimum(0.1449);
   Graph_Graph3006->SetMaximum(234.3939);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetLineWidth(2);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3006->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("3 ");
   
   Double_t Graph0_fx3007[11] = {
   0.64,
   1.51,
   2.48,
   3.47,
   4.47,
   5.46,
   6.46,
   7.46,
   8.85,
   11.49,
   16.19};
   Double_t Graph0_fy3007[11] = {
   98.55575,
   206.5958,
   193.4063,
   129.1747,
   78.83254,
   44.9123,
   26.42763,
   15.87748,
   7.288153,
   2.244233,
   0.408399};
   Double_t Graph0_felx3007[11] = {
   0.64,
   0.51,
   0.48,
   0.47,
   0.47,
   0.46,
   0.46,
   0.46,
   0.85,
   1.49,
   2.19};
   Double_t Graph0_fely3007[11] = {
   6.782108,
   10.30723,
   7.888093,
   4.77217,
   2.840581,
   1.633435,
   0.9832767,
   0.6265134,
   0.2824029,
   0.1005735,
   0.02516669};
   Double_t Graph0_fehx3007[11] = {
   0.36,
   0.49,
   0.52,
   0.53,
   0.53,
   0.54,
   0.54,
   0.54,
   1.15,
   2.51,
   3.81};
   Double_t Graph0_fehy3007[11] = {
   6.782108,
   10.30723,
   7.888093,
   4.77217,
   2.840581,
   1.633435,
   0.9832767,
   0.6265134,
   0.2824029,
   0.1005735,
   0.02516669};
   grae = new TGraphAsymmErrors(11,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30033007 = new TH1F("Graph_Graph_Graph30033007","Graph",100,0,22);
   Graph_Graph_Graph30033007->SetMinimum(0.15);
   Graph_Graph_Graph30033007->SetMaximum(500);
   Graph_Graph_Graph30033007->SetDirectory(0);
   Graph_Graph_Graph30033007->SetStats(0);
   Graph_Graph_Graph30033007->SetLineWidth(2);
   Graph_Graph_Graph30033007->SetMarkerStyle(20);
   Graph_Graph_Graph30033007->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Graph_Graph_Graph30033007->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph30033007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30033007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30033007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30033007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30033007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30033007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30033007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30033007->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   Graph_Graph_Graph30033007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30033007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30033007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30033007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30033007->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph30033007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30033007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30033007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30033007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30033007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30033007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30033007);
   
   grae->Draw("pz ");
   
   TLegend *leg = new TLegend(0.6,0.54,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","FONLL","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","PDF uncer.","f");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","PDF & #it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3272);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Total uncer.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.2,0.39,0.5,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.0 < #it{y} < 4.5");
   pt->Draw();
   
   TH1F *Graph_copy = new TH1F("Graph_copy","Graph",100,0,22);
   Graph_copy->SetMinimum(0.15);
   Graph_copy->SetMaximum(500);
   Graph_copy->SetDirectory(0);
   Graph_copy->SetStats(0);
   Graph_copy->SetLineWidth(2);
   Graph_copy->SetMarkerStyle(20);
   Graph_copy->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Graph_copy->GetXaxis()->SetRange(1,91);
   Graph_copy->GetXaxis()->SetNdivisions(505);
   Graph_copy->GetXaxis()->SetLabelFont(132);
   Graph_copy->GetXaxis()->SetLabelOffset(0.01);
   Graph_copy->GetXaxis()->SetLabelSize(0.06);
   Graph_copy->GetXaxis()->SetTitleSize(0.072);
   Graph_copy->GetXaxis()->SetTitleOffset(0.95);
   Graph_copy->GetXaxis()->SetTitleFont(132);
   Graph_copy->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}#lower[0.5]{#scale[0.7]{T}} [nb/(GeV/#it{c})]");
   Graph_copy->GetYaxis()->SetLabelFont(132);
   Graph_copy->GetYaxis()->SetLabelOffset(0.01);
   Graph_copy->GetYaxis()->SetLabelSize(0.06);
   Graph_copy->GetYaxis()->SetTitleSize(0.072);
   Graph_copy->GetYaxis()->SetTitleOffset(0.85);
   Graph_copy->GetYaxis()->SetTitleFont(132);
   Graph_copy->GetZaxis()->SetLabelFont(132);
   Graph_copy->GetZaxis()->SetLabelSize(0.06);
   Graph_copy->GetZaxis()->SetTitleSize(0.072);
   Graph_copy->GetZaxis()->SetTitleOffset(1.2);
   Graph_copy->GetZaxis()->SetTitleFont(132);
   Graph_copy->Draw("sameaxis");
   myCanvas2->Modified();
   myCanvas2->cd();
   myCanvas2->SetSelected(myCanvas2);
}


==> figs/Fig4b.C <==
void Fig4b()
{
//=========Macro generated from canvas: myCanvas2/my Canvas
//=========  (Mon Aug 23 18:28:01 2021) by ROOT version6.06/02
   TCanvas *myCanvas2 = new TCanvas("myCanvas2", "my Canvas",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas2->SetHighLightColor(2);
   myCanvas2->Range(1.567901,-182.2785,4.654321,956.962);
   myCanvas2->SetFillColor(0);
   myCanvas2->SetBorderMode(0);
   myCanvas2->SetBorderSize(2);
   myCanvas2->SetTickx(1);
   myCanvas2->SetTicky(1);
   myCanvas2->SetLeftMargin(0.14);
   myCanvas2->SetRightMargin(0.05);
   myCanvas2->SetTopMargin(0.05);
   myCanvas2->SetBottomMargin(0.16);
   myCanvas2->SetFrameLineWidth(2);
   myCanvas2->SetFrameBorderMode(0);
   myCanvas2->SetFrameLineWidth(2);
   myCanvas2->SetFrameBorderMode(0);
   Double_t xAxis4[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *crossmIsection_y_fromb__4 = new TH1F("crossmIsection_y_fromb__4","cross-section_y_fromb",5, xAxis4);
   crossmIsection_y_fromb__4->SetBinContent(1,502.8952);
   crossmIsection_y_fromb__4->SetBinContent(2,431.3249);
   crossmIsection_y_fromb__4->SetBinContent(3,333.036);
   crossmIsection_y_fromb__4->SetBinContent(4,234.0068);
   crossmIsection_y_fromb__4->SetBinContent(5,133.4085);
   crossmIsection_y_fromb__4->SetBinError(1,34.77493);
   crossmIsection_y_fromb__4->SetBinError(2,25.17417);
   crossmIsection_y_fromb__4->SetBinError(3,16.08766);
   crossmIsection_y_fromb__4->SetBinError(4,8.83818);
   crossmIsection_y_fromb__4->SetBinError(5,7.681979);
   crossmIsection_y_fromb__4->SetMinimum(0);
   crossmIsection_y_fromb__4->SetMaximum(900);
   crossmIsection_y_fromb__4->SetEntries(5);
   crossmIsection_y_fromb__4->SetLineWidth(2);
   crossmIsection_y_fromb__4->SetMarkerStyle(20);
   crossmIsection_y_fromb__4->GetXaxis()->SetTitle("#it{y}");
   crossmIsection_y_fromb__4->GetXaxis()->SetNdivisions(505);
   crossmIsection_y_fromb__4->GetXaxis()->SetLabelFont(132);
   crossmIsection_y_fromb__4->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_y_fromb__4->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb__4->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb__4->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_y_fromb__4->GetXaxis()->SetTitleFont(132);
   crossmIsection_y_fromb__4->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y} [nb]");
   crossmIsection_y_fromb__4->GetYaxis()->SetLabelFont(132);
   crossmIsection_y_fromb__4->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_y_fromb__4->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb__4->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb__4->GetYaxis()->SetTitleOffset(0.85);
   crossmIsection_y_fromb__4->GetYaxis()->SetTitleFont(132);
   crossmIsection_y_fromb__4->GetZaxis()->SetLabelFont(132);
   crossmIsection_y_fromb__4->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb__4->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb__4->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_y_fromb__4->GetZaxis()->SetTitleFont(132);
   crossmIsection_y_fromb__4->Draw("L E");
   
   Double_t Graph0_fx3001[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph0_fy3001[11] = {
   494.86,
   461.22,
   424.32,
   385.12,
   343.82,
   301.6,
   258.92,
   216.64,
   175.972,
   137.924,
   103.658};
   Double_t Graph0_felx3001[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[11] = {
   169.46,
   156.68,
   142.74,
   128.24,
   113.3,
   98.5,
   83.71,
   69.326,
   55.97,
   44.688,
   34.578};
   Double_t Graph0_fehx3001[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[11] = {
   222.38,
   208.4,
   193.28,
   176.78,
   159.48,
   141.44,
   122.9,
   104.48,
   86.488,
   69.336,
   53.4};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,1.75,4.75);
   Graph_Graph3001->SetMinimum(4.264);
   Graph_Graph3001->SetMaximum(782.056);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph1_fy3002[11] = {
   494.86,
   461.22,
   424.32,
   385.12,
   343.82,
   301.6,
   258.92,
   216.64,
   175.972,
   137.924,
   103.658};
   Double_t Graph1_felx3002[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[11] = {
   71.099,
   67.24,
   63.069,
   58.458,
   53.286,
   48.477,
   42.978,
   37.365,
   31.876,
   26.499,
   21.361};
   Double_t Graph1_fehx3002[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[11] = {
   85.406,
   80.802,
   75.991,
   70.385,
   64.852,
   58.542,
   51.978,
   45.584,
   39.125,
   32.665,
   26.391};
   grae = new TGraphAsymmErrors(11,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3272);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,1.75,4.75);
   Graph_Graph3002->SetMinimum(32.5001);
   Graph_Graph3002->SetMaximum(630.0629);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph2_fy3003[11] = {
   494.86,
   461.22,
   424.32,
   385.12,
   343.82,
   301.6,
   258.92,
   216.64,
   175.972,
   137.924,
   103.658};
   Double_t Graph2_felx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[11] = {
   15.54,
   15.54,
   15.08,
   14.62,
   13.68,
   13.22,
   12.3,
   11.46,
   10.718,
   9.93,
   9.002};
   Double_t Graph2_fehx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[11] = {
   15.54,
   15.3,
   15.08,
   14.38,
   13.92,
   13,
   12.06,
   11.46,
   10.718,
   9.952,
   9.024};
   grae = new TGraphAsymmErrors(11,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,1.75,4.75);
   Graph_Graph3003->SetMinimum(53.0816);
   Graph_Graph3003->SetMaximum(551.9744);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("3 ");
   Double_t xAxis5[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *crossmIsection_y_fromb__5 = new TH1F("crossmIsection_y_fromb__5","cross-section_y_fromb",5, xAxis5);
   crossmIsection_y_fromb__5->SetBinContent(1,502.8952);
   crossmIsection_y_fromb__5->SetBinContent(2,431.3249);
   crossmIsection_y_fromb__5->SetBinContent(3,333.036);
   crossmIsection_y_fromb__5->SetBinContent(4,234.0068);
   crossmIsection_y_fromb__5->SetBinContent(5,133.4085);
   crossmIsection_y_fromb__5->SetBinError(1,34.77493);
   crossmIsection_y_fromb__5->SetBinError(2,25.17417);
   crossmIsection_y_fromb__5->SetBinError(3,16.08766);
   crossmIsection_y_fromb__5->SetBinError(4,8.83818);
   crossmIsection_y_fromb__5->SetBinError(5,7.681979);
   crossmIsection_y_fromb__5->SetMinimum(0);
   crossmIsection_y_fromb__5->SetMaximum(900);
   crossmIsection_y_fromb__5->SetEntries(5);
   crossmIsection_y_fromb__5->SetLineWidth(2);
   crossmIsection_y_fromb__5->SetMarkerStyle(20);
   crossmIsection_y_fromb__5->GetXaxis()->SetTitle("#it{y}");
   crossmIsection_y_fromb__5->GetXaxis()->SetNdivisions(505);
   crossmIsection_y_fromb__5->GetXaxis()->SetLabelFont(132);
   crossmIsection_y_fromb__5->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_y_fromb__5->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb__5->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb__5->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_y_fromb__5->GetXaxis()->SetTitleFont(132);
   crossmIsection_y_fromb__5->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y} [nb]");
   crossmIsection_y_fromb__5->GetYaxis()->SetLabelFont(132);
   crossmIsection_y_fromb__5->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_y_fromb__5->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb__5->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb__5->GetYaxis()->SetTitleOffset(0.85);
   crossmIsection_y_fromb__5->GetYaxis()->SetTitleFont(132);
   crossmIsection_y_fromb__5->GetZaxis()->SetLabelFont(132);
   crossmIsection_y_fromb__5->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb__5->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb__5->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_y_fromb__5->GetZaxis()->SetTitleFont(132);
   crossmIsection_y_fromb__5->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.57,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("cross-section_y_fromb","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","FONLL","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","PDF uncer.","f");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PDF & #it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3272);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Total uncer.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.77,0.39,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   pt->Draw();
   
   pt = new TPaveText(0.24,0.2,0.39,0.35,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("#it{p}#lower[0.5]{#scale[0.7]{T}} < 14 GeV/#it{c}");
   pt->Draw();
   Double_t xAxis6[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *crossmIsection_y_fromb_copy__6 = new TH1F("crossmIsection_y_fromb_copy__6","cross-section_y_fromb",5, xAxis6);
   crossmIsection_y_fromb_copy__6->SetBinContent(1,502.8952);
   crossmIsection_y_fromb_copy__6->SetBinContent(2,431.3249);
   crossmIsection_y_fromb_copy__6->SetBinContent(3,333.036);
   crossmIsection_y_fromb_copy__6->SetBinContent(4,234.0068);
   crossmIsection_y_fromb_copy__6->SetBinContent(5,133.4085);
   crossmIsection_y_fromb_copy__6->SetBinError(1,34.77493);
   crossmIsection_y_fromb_copy__6->SetBinError(2,25.17417);
   crossmIsection_y_fromb_copy__6->SetBinError(3,16.08766);
   crossmIsection_y_fromb_copy__6->SetBinError(4,8.83818);
   crossmIsection_y_fromb_copy__6->SetBinError(5,7.681979);
   crossmIsection_y_fromb_copy__6->SetMinimum(0);
   crossmIsection_y_fromb_copy__6->SetMaximum(900);
   crossmIsection_y_fromb_copy__6->SetEntries(5);
   crossmIsection_y_fromb_copy__6->SetDirectory(0);
   crossmIsection_y_fromb_copy__6->SetLineWidth(2);
   crossmIsection_y_fromb_copy__6->SetMarkerStyle(20);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetTitle("#it{y}");
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetNdivisions(505);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetLabelFont(132);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetLabelOffset(0.01);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetTitleOffset(0.95);
   crossmIsection_y_fromb_copy__6->GetXaxis()->SetTitleFont(132);
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y} [nb]");
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetLabelFont(132);
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetLabelOffset(0.01);
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetTitleOffset(0.85);
   crossmIsection_y_fromb_copy__6->GetYaxis()->SetTitleFont(132);
   crossmIsection_y_fromb_copy__6->GetZaxis()->SetLabelFont(132);
   crossmIsection_y_fromb_copy__6->GetZaxis()->SetLabelSize(0.06);
   crossmIsection_y_fromb_copy__6->GetZaxis()->SetTitleSize(0.072);
   crossmIsection_y_fromb_copy__6->GetZaxis()->SetTitleOffset(1.2);
   crossmIsection_y_fromb_copy__6->GetZaxis()->SetTitleFont(132);
   crossmIsection_y_fromb_copy__6->Draw("sameaxis");
   myCanvas2->Modified();
   myCanvas2->cd();
   myCanvas2->SetSelected(myCanvas2);
}


==> figs/Fig5.C <==
void Fig5()
{
//=========Macro generated from canvas: myCanvas1/my Canvas
//=========  (Mon Aug 23 18:28:27 2021) by ROOT version6.06/02
   TCanvas *myCanvas1 = new TCanvas("myCanvas1", "my Canvas",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas1->SetHighLightColor(2);
   myCanvas1->Range(-2.419753,-0.08101265,14.8642,0.4253165);
   myCanvas1->SetFillColor(0);
   myCanvas1->SetBorderMode(0);
   myCanvas1->SetBorderSize(2);
   myCanvas1->SetTickx(1);
   myCanvas1->SetTicky(1);
   myCanvas1->SetLeftMargin(0.14);
   myCanvas1->SetRightMargin(0.05);
   myCanvas1->SetTopMargin(0.05);
   myCanvas1->SetBottomMargin(0.16);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   myCanvas1->SetFrameLineWidth(2);
   myCanvas1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y0__1 = new TH1F("Y0__1","Y0",10, xAxis1);
   Y0__1->SetBinContent(1,0.0740134);
   Y0__1->SetBinContent(2,0.08630118);
   Y0__1->SetBinContent(3,0.1047398);
   Y0__1->SetBinContent(4,0.1160806);
   Y0__1->SetBinContent(5,0.1389577);
   Y0__1->SetBinContent(6,0.1571506);
   Y0__1->SetBinContent(7,0.1818562);
   Y0__1->SetBinContent(8,0.199823);
   Y0__1->SetBinContent(9,0.2239758);
   Y0__1->SetBinContent(10,0.3003793);
   Y0__1->SetBinError(1,0.01091481);
   Y0__1->SetBinError(2,0.007392584);
   Y0__1->SetBinError(3,0.005307936);
   Y0__1->SetBinError(4,0.004779962);
   Y0__1->SetBinError(5,0.005057846);
   Y0__1->SetBinError(6,0.005992179);
   Y0__1->SetBinError(7,0.007330632);
   Y0__1->SetBinError(8,0.01011887);
   Y0__1->SetBinError(9,0.01044509);
   Y0__1->SetBinError(10,0.01975387);
   Y0__1->SetMinimum(0);
   Y0__1->SetMaximum(0.4);
   Y0__1->SetEntries(10);
   Y0__1->SetLineWidth(2);
   Y0__1->SetMarkerStyle(20);
   Y0__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Y0__1->GetXaxis()->SetNdivisions(505);
   Y0__1->GetXaxis()->SetLabelFont(132);
   Y0__1->GetXaxis()->SetLabelOffset(0.01);
   Y0__1->GetXaxis()->SetLabelSize(0.06);
   Y0__1->GetXaxis()->SetTitleSize(0.072);
   Y0__1->GetXaxis()->SetTitleOffset(0.95);
   Y0__1->GetXaxis()->SetTitleFont(132);
   Y0__1->GetYaxis()->SetTitle("Fraction of nonprompt #it{J/#kern[-0.2]{#psi}}");
   Y0__1->GetYaxis()->SetLabelFont(132);
   Y0__1->GetYaxis()->SetLabelOffset(0.01);
   Y0__1->GetYaxis()->SetLabelSize(0.06);
   Y0__1->GetYaxis()->SetTitleSize(0.072);
   Y0__1->GetYaxis()->SetTitleOffset(0.9);
   Y0__1->GetYaxis()->SetTitleFont(132);
   Y0__1->GetZaxis()->SetLabelFont(132);
   Y0__1->GetZaxis()->SetLabelSize(0.06);
   Y0__1->GetZaxis()->SetTitleSize(0.072);
   Y0__1->GetZaxis()->SetTitleOffset(1.2);
   Y0__1->GetZaxis()->SetTitleFont(132);
   Y0__1->Draw("L E");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y1__2 = new TH1F("Y1__2","Y1",10, xAxis2);
   Y1__2->SetBinContent(1,0.06847205);
   Y1__2->SetBinContent(2,0.08159664);
   Y1__2->SetBinContent(3,0.09881727);
   Y1__2->SetBinContent(4,0.1154896);
   Y1__2->SetBinContent(5,0.1291619);
   Y1__2->SetBinContent(6,0.1449945);
   Y1__2->SetBinContent(7,0.1608026);
   Y1__2->SetBinContent(8,0.1926269);
   Y1__2->SetBinContent(9,0.2180718);
   Y1__2->SetBinContent(10,0.2902714);
   Y1__2->SetBinError(1,0.008379772);
   Y1__2->SetBinError(2,0.006375462);
   Y1__2->SetBinError(3,0.003926435);
   Y1__2->SetBinError(4,0.00327357);
   Y1__2->SetBinError(5,0.003835062);
   Y1__2->SetBinError(6,0.004191655);
   Y1__2->SetBinError(7,0.005257217);
   Y1__2->SetBinError(8,0.006614051);
   Y1__2->SetBinError(9,0.007635483);
   Y1__2->SetBinError(10,0.01247988);
   Y1__2->SetEntries(10);
   Y1__2->SetLineColor(2);
   Y1__2->SetLineWidth(2);
   Y1__2->SetMarkerColor(2);
   Y1__2->SetMarkerStyle(21);
   Y1__2->GetXaxis()->SetNdivisions(505);
   Y1__2->GetXaxis()->SetLabelFont(132);
   Y1__2->GetXaxis()->SetLabelOffset(0.01);
   Y1__2->GetXaxis()->SetLabelSize(0.06);
   Y1__2->GetXaxis()->SetTitleSize(0.072);
   Y1__2->GetXaxis()->SetTitleOffset(0.95);
   Y1__2->GetXaxis()->SetTitleFont(132);
   Y1__2->GetYaxis()->SetLabelFont(132);
   Y1__2->GetYaxis()->SetLabelOffset(0.01);
   Y1__2->GetYaxis()->SetLabelSize(0.06);
   Y1__2->GetYaxis()->SetTitleSize(0.072);
   Y1__2->GetYaxis()->SetTitleOffset(0.8);
   Y1__2->GetYaxis()->SetTitleFont(132);
   Y1__2->GetZaxis()->SetLabelFont(132);
   Y1__2->GetZaxis()->SetLabelSize(0.06);
   Y1__2->GetZaxis()->SetTitleSize(0.072);
   Y1__2->GetZaxis()->SetTitleOffset(1.2);
   Y1__2->GetZaxis()->SetTitleFont(132);
   Y1__2->Draw("L E same");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y2__3 = new TH1F("Y2__3","Y2",10, xAxis3);
   Y2__3->SetBinContent(1,0.06271458);
   Y2__3->SetBinContent(2,0.07357683);
   Y2__3->SetBinContent(3,0.08899519);
   Y2__3->SetBinContent(4,0.1007994);
   Y2__3->SetBinContent(5,0.1163541);
   Y2__3->SetBinContent(6,0.1341016);
   Y2__3->SetBinContent(7,0.1545419);
   Y2__3->SetBinContent(8,0.1697825);
   Y2__3->SetBinContent(9,0.1972554);
   Y2__3->SetBinContent(10,0.2505852);
   Y2__3->SetBinError(1,0.005664445);
   Y2__3->SetBinError(2,0.004766041);
   Y2__3->SetBinError(3,0.002452052);
   Y2__3->SetBinError(4,0.002285144);
   Y2__3->SetBinError(5,0.002466678);
   Y2__3->SetBinError(6,0.003531377);
   Y2__3->SetBinError(7,0.005300694);
   Y2__3->SetBinError(8,0.007409178);
   Y2__3->SetBinError(9,0.008161418);
   Y2__3->SetBinError(10,0.01625749);
   Y2__3->SetEntries(10);
   Y2__3->SetLineColor(4);
   Y2__3->SetLineWidth(2);
   Y2__3->SetMarkerColor(4);
   Y2__3->SetMarkerStyle(22);
   Y2__3->GetXaxis()->SetNdivisions(505);
   Y2__3->GetXaxis()->SetLabelFont(132);
   Y2__3->GetXaxis()->SetLabelOffset(0.01);
   Y2__3->GetXaxis()->SetLabelSize(0.06);
   Y2__3->GetXaxis()->SetTitleSize(0.072);
   Y2__3->GetXaxis()->SetTitleOffset(0.95);
   Y2__3->GetXaxis()->SetTitleFont(132);
   Y2__3->GetYaxis()->SetLabelFont(132);
   Y2__3->GetYaxis()->SetLabelOffset(0.01);
   Y2__3->GetYaxis()->SetLabelSize(0.06);
   Y2__3->GetYaxis()->SetTitleSize(0.072);
   Y2__3->GetYaxis()->SetTitleOffset(0.8);
   Y2__3->GetYaxis()->SetTitleFont(132);
   Y2__3->GetZaxis()->SetLabelFont(132);
   Y2__3->GetZaxis()->SetLabelSize(0.06);
   Y2__3->GetZaxis()->SetTitleSize(0.072);
   Y2__3->GetZaxis()->SetTitleOffset(1.2);
   Y2__3->GetZaxis()->SetTitleFont(132);
   Y2__3->Draw("L E same");
   Double_t xAxis4[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y3__4 = new TH1F("Y3__4","Y3",10, xAxis4);
   Y3__4->SetBinContent(1,0.05346948);
   Y3__4->SetBinContent(2,0.06246012);
   Y3__4->SetBinContent(3,0.07549875);
   Y3__4->SetBinContent(4,0.09270792);
   Y3__4->SetBinContent(5,0.1070013);
   Y3__4->SetBinContent(6,0.1131454);
   Y3__4->SetBinContent(7,0.1398908);
   Y3__4->SetBinContent(8,0.1464023);
   Y3__4->SetBinContent(9,0.1685988);
   Y3__4->SetBinContent(10,0.2112538);
   Y3__4->SetBinError(1,0.00159723);
   Y3__4->SetBinError(2,0.0013303);
   Y3__4->SetBinError(3,0.002903128);
   Y3__4->SetBinError(4,0.00240254);
   Y3__4->SetBinError(5,0.003136674);
   Y3__4->SetBinError(6,0.003678472);
   Y3__4->SetBinError(7,0.006093569);
   Y3__4->SetBinError(8,0.008244779);
   Y3__4->SetBinError(9,0.01093887);
   Y3__4->SetBinError(10,0.01784128);
   Y3__4->SetEntries(10);
   Y3__4->SetLineColor(6);
   Y3__4->SetLineWidth(2);
   Y3__4->SetMarkerColor(6);
   Y3__4->SetMarkerStyle(23);
   Y3__4->GetXaxis()->SetNdivisions(505);
   Y3__4->GetXaxis()->SetLabelFont(132);
   Y3__4->GetXaxis()->SetLabelOffset(0.01);
   Y3__4->GetXaxis()->SetLabelSize(0.06);
   Y3__4->GetXaxis()->SetTitleSize(0.072);
   Y3__4->GetXaxis()->SetTitleOffset(0.95);
   Y3__4->GetXaxis()->SetTitleFont(132);
   Y3__4->GetYaxis()->SetLabelFont(132);
   Y3__4->GetYaxis()->SetLabelOffset(0.01);
   Y3__4->GetYaxis()->SetLabelSize(0.06);
   Y3__4->GetYaxis()->SetTitleSize(0.072);
   Y3__4->GetYaxis()->SetTitleOffset(0.8);
   Y3__4->GetYaxis()->SetTitleFont(132);
   Y3__4->GetZaxis()->SetLabelFont(132);
   Y3__4->GetZaxis()->SetLabelSize(0.06);
   Y3__4->GetZaxis()->SetTitleSize(0.072);
   Y3__4->GetZaxis()->SetTitleOffset(1.2);
   Y3__4->GetZaxis()->SetTitleFont(132);
   Y3__4->Draw("L E same");
   Double_t xAxis5[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y4__5 = new TH1F("Y4__5","Y4",10, xAxis5);
   Y4__5->SetBinContent(1,0.04648007);
   Y4__5->SetBinContent(2,0.05322257);
   Y4__5->SetBinContent(3,0.06165375);
   Y4__5->SetBinContent(4,0.07274057);
   Y4__5->SetBinContent(5,0.0766587);
   Y4__5->SetBinContent(6,0.1015261);
   Y4__5->SetBinContent(7,0.1112951);
   Y4__5->SetBinContent(8,0.1202836);
   Y4__5->SetBinContent(9,0.1238473);
   Y4__5->SetBinContent(10,0.1840754);
   Y4__5->SetBinError(1,0.007110958);
   Y4__5->SetBinError(2,0.001913225);
   Y4__5->SetBinError(3,0.002434219);
   Y4__5->SetBinError(4,0.003084609);
   Y4__5->SetBinError(5,0.004433762);
   Y4__5->SetBinError(6,0.006273715);
   Y4__5->SetBinError(7,0.008511416);
   Y4__5->SetBinError(8,0.01290593);
   Y4__5->SetBinError(9,0.01454412);
   Y4__5->SetBinError(10,0.03114897);
   Y4__5->SetEntries(10);
   Y4__5->SetLineColor(8);
   Y4__5->SetLineWidth(2);
   Y4__5->SetMarkerColor(8);
   Y4__5->SetMarkerStyle(34);
   Y4__5->GetXaxis()->SetNdivisions(505);
   Y4__5->GetXaxis()->SetLabelFont(132);
   Y4__5->GetXaxis()->SetLabelOffset(0.01);
   Y4__5->GetXaxis()->SetLabelSize(0.06);
   Y4__5->GetXaxis()->SetTitleSize(0.072);
   Y4__5->GetXaxis()->SetTitleOffset(0.95);
   Y4__5->GetXaxis()->SetTitleFont(132);
   Y4__5->GetYaxis()->SetLabelFont(132);
   Y4__5->GetYaxis()->SetLabelOffset(0.01);
   Y4__5->GetYaxis()->SetLabelSize(0.06);
   Y4__5->GetYaxis()->SetTitleSize(0.072);
   Y4__5->GetYaxis()->SetTitleOffset(0.8);
   Y4__5->GetYaxis()->SetTitleFont(132);
   Y4__5->GetZaxis()->SetLabelFont(132);
   Y4__5->GetZaxis()->SetLabelSize(0.06);
   Y4__5->GetZaxis()->SetTitleSize(0.072);
   Y4__5->GetZaxis()->SetTitleOffset(1.2);
   Y4__5->GetZaxis()->SetTitleFont(132);
   Y4__5->Draw("L E same");
   
   TLegend *leg = new TLegend(0.25,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Y0","2.0 < #it{y} < 2.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y1","2.5 < #it{y} < 3.0","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y2","3.0 < #it{y} < 3.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y3","3.5 < #it{y} < 4.0","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Y4","4.0 < #it{y} < 4.5","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.64,0.19,0.79,0.35,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{#it{s}} = 5 TeV, 9.1 pb^{#minus1}");
   pt->Draw();
   Double_t xAxis6[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1F *Y0_copy__6 = new TH1F("Y0_copy__6","Y0",10, xAxis6);
   Y0_copy__6->SetBinContent(1,0.0740134);
   Y0_copy__6->SetBinContent(2,0.08630118);
   Y0_copy__6->SetBinContent(3,0.1047398);
   Y0_copy__6->SetBinContent(4,0.1160806);
   Y0_copy__6->SetBinContent(5,0.1389577);
   Y0_copy__6->SetBinContent(6,0.1571506);
   Y0_copy__6->SetBinContent(7,0.1818562);
   Y0_copy__6->SetBinContent(8,0.199823);
   Y0_copy__6->SetBinContent(9,0.2239758);
   Y0_copy__6->SetBinContent(10,0.3003793);
   Y0_copy__6->SetBinError(1,0.01091481);
   Y0_copy__6->SetBinError(2,0.007392584);
   Y0_copy__6->SetBinError(3,0.005307936);
   Y0_copy__6->SetBinError(4,0.004779962);
   Y0_copy__6->SetBinError(5,0.005057846);
   Y0_copy__6->SetBinError(6,0.005992179);
   Y0_copy__6->SetBinError(7,0.007330632);
   Y0_copy__6->SetBinError(8,0.01011887);
   Y0_copy__6->SetBinError(9,0.01044509);
   Y0_copy__6->SetBinError(10,0.01975387);
   Y0_copy__6->SetMinimum(0);
   Y0_copy__6->SetMaximum(0.4);
   Y0_copy__6->SetEntries(10);
   Y0_copy__6->SetDirectory(0);
   Y0_copy__6->SetLineWidth(2);
   Y0_copy__6->SetMarkerStyle(20);
   Y0_copy__6->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   Y0_copy__6->GetXaxis()->SetNdivisions(505);
   Y0_copy__6->GetXaxis()->SetLabelFont(132);
   Y0_copy__6->GetXaxis()->SetLabelOffset(0.01);
   Y0_copy__6->GetXaxis()->SetLabelSize(0.06);
   Y0_copy__6->GetXaxis()->SetTitleSize(0.072);
   Y0_copy__6->GetXaxis()->SetTitleOffset(0.95);
   Y0_copy__6->GetXaxis()->SetTitleFont(132);
   Y0_copy__6->GetYaxis()->SetTitle("Fraction of nonprompt #it{J/#kern[-0.2]{#psi}}");
   Y0_copy__6->GetYaxis()->SetLabelFont(132);
   Y0_copy__6->GetYaxis()->SetLabelOffset(0.01);
   Y0_copy__6->GetYaxis()->SetLabelSize(0.06);
   Y0_copy__6->GetYaxis()->SetTitleSize(0.072);
   Y0_copy__6->GetYaxis()->SetTitleOffset(0.9);
   Y0_copy__6->GetYaxis()->SetTitleFont(132);
   Y0_copy__6->GetZaxis()->SetLabelFont(132);
   Y0_copy__6->GetZaxis()->SetLabelSize(0.06);
   Y0_copy__6->GetZaxis()->SetTitleSize(0.072);
   Y0_copy__6->GetZaxis()->SetTitleOffset(1.2);
   Y0_copy__6->GetZaxis()->SetTitleFont(132);
   Y0_copy__6->Draw("sameaxis");
   myCanvas1->Modified();
   myCanvas1->cd();
   myCanvas1->SetSelected(myCanvas1);
}


==> figs/Fig6a.C <==
void Fig6a()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:29:55 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(-2.419753,-0.5063291,14.8642,2.658228);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",10, xAxis1);
   hratio__1->SetBinContent(1,1.202143);
   hratio__1->SetBinContent(2,1.265521);
   hratio__1->SetBinContent(3,1.343701);
   hratio__1->SetBinContent(4,1.415995);
   hratio__1->SetBinContent(5,1.500241);
   hratio__1->SetBinContent(6,1.572819);
   hratio__1->SetBinContent(7,1.693558);
   hratio__1->SetBinContent(8,1.736026);
   hratio__1->SetBinContent(9,1.846081);
   hratio__1->SetBinContent(10,2.051386);
   hratio__1->SetBinError(1,0.07933784);
   hratio__1->SetBinError(2,0.08075223);
   hratio__1->SetBinError(3,0.08552044);
   hratio__1->SetBinError(4,0.09009136);
   hratio__1->SetBinError(5,0.09693996);
   hratio__1->SetBinError(6,0.1004487);
   hratio__1->SetBinError(7,0.109572);
   hratio__1->SetBinError(8,0.1132158);
   hratio__1->SetBinError(9,0.1211078);
   hratio__1->SetBinError(10,0.1361465);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(2.5);
   hratio__1->SetEntries(10);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx1[38] = {
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14,
   14,
   13.5,
   13,
   12.5,
   12,
   11.5,
   11,
   10.5,
   10,
   9.5,
   9,
   8.5,
   8,
   7.5,
   7,
   6.5,
   6,
   5.5,
   5};
   Double_t Graph0_fy1[38] = {
   1.61036,
   1.634,
   1.6601,
   1.68894,
   1.71769,
   1.7437,
   1.76916,
   1.79323,
   1.81548,
   1.83684,
   1.85887,
   1.88413,
   1.90928,
   1.93721,
   1.96287,
   1.98611,
   2.00417,
   2.02052,
   2.03641,
   2.03107,
   2.01494,
   1.99841,
   1.98036,
   1.9573,
   1.93204,
   1.90481,
   1.87972,
   1.85448,
   1.83256,
   1.8112,
   1.78893,
   1.76474,
   1.73918,
   1.71291,
   1.68393,
   1.65498,
   1.62926,
   1.60634};
   TGraph *graph = new TGraph(38,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,4.1,14.9);
   Graph_Graph1->SetMinimum(1.563333);
   Graph_Graph1->SetMaximum(2.079417);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("l ");
   
   Double_t Graph1_fx2[158] = {
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5.1,
   5.2,
   5.3,
   5.4,
   5.5,
   5.6,
   5.7,
   5.8,
   5.9,
   6,
   6.1,
   6.2,
   6.3,
   6.4,
   6.5,
   6.6,
   6.7,
   6.8,
   6.9,
   7,
   7.1,
   7.2,
   7.3,
   7.4,
   7.5,
   7.6,
   7.7,
   7.8,
   7.9,
   8,
   8,
   7.9,
   7.8,
   7.7,
   7.6,
   7.5,
   7.4,
   7.3,
   7.2,
   7.1,
   7,
   6.9,
   6.8,
   6.7,
   6.6,
   6.5,
   6.4,
   6.3,
   6.2,
   6.1,
   6,
   5.9,
   5.8,
   5.7,
   5.6,
   5.5,
   5.4,
   5.3,
   5.2,
   5.1,
   5,
   4.9,
   4.8,
   4.7,
   4.6,
   4.5,
   4.4,
   4.3,
   4.2,
   4.1,
   4,
   3.9,
   3.8,
   3.7,
   3.6,
   3.5,
   3.4,
   3.3,
   3.2,
   3.1,
   3,
   2.9,
   2.8,
   2.7,
   2.6,
   2.5,
   2.4,
   2.3,
   2.2,
   2.1,
   2,
   1.9,
   1.8,
   1.7,
   1.6,
   1.5,
   1.4,
   1.3,
   1.2,
   1.1,
   1,
   0.9,
   0.8,
   0.7,
   0.6,
   0.5,
   0.4,
   0.3,
   0.2};
   Double_t Graph1_fy2[158] = {
   1.13487,
   1.1357,
   1.13701,
   1.13936,
   1.14115,
   1.14343,
   1.1465,
   1.15026,
   1.15513,
   1.16201,
   1.16892,
   1.17445,
   1.17923,
   1.185,
   1.19325,
   1.20219,
   1.21116,
   1.22001,
   1.22896,
   1.23774,
   1.24694,
   1.25731,
   1.26854,
   1.27949,
   1.28913,
   1.2984,
   1.30761,
   1.31684,
   1.32592,
   1.33461,
   1.34307,
   1.35136,
   1.35951,
   1.36755,
   1.37615,
   1.38449,
   1.39246,
   1.39998,
   1.40697,
   1.41207,
   1.41689,
   1.42164,
   1.42653,
   1.43173,
   1.43846,
   1.44547,
   1.45263,
   1.45987,
   1.46709,
   1.47435,
   1.48145,
   1.48831,
   1.49485,
   1.50103,
   1.50625,
   1.51116,
   1.51581,
   1.52027,
   1.5246,
   1.52939,
   1.53418,
   1.53893,
   1.54365,
   1.54832,
   1.55294,
   1.55749,
   1.56196,
   1.56635,
   1.57064,
   1.57468,
   1.57863,
   1.58247,
   1.58623,
   1.58991,
   1.59351,
   1.59703,
   1.60048,
   1.60387,
   1.60721,
   1.60945,
   1.60607,
   1.60263,
   1.59913,
   1.59556,
   1.5919,
   1.58817,
   1.58434,
   1.58043,
   1.57641,
   1.5723,
   1.56793,
   1.56347,
   1.55893,
   1.55431,
   1.54962,
   1.54488,
   1.54009,
   1.53526,
   1.53042,
   1.52557,
   1.5212,
   1.51669,
   1.51199,
   1.50703,
   1.50173,
   1.49545,
   1.48878,
   1.4818,
   1.47458,
   1.4672,
   1.45991,
   1.45262,
   1.44542,
   1.43838,
   1.43163,
   1.42642,
   1.42152,
   1.41676,
   1.41192,
   1.4068,
   1.39977,
   1.3922,
   1.38418,
   1.37578,
   1.36712,
   1.35903,
   1.35083,
   1.3425,
   1.33399,
   1.32527,
   1.31616,
   1.3069,
   1.29767,
   1.2884,
   1.27875,
   1.26775,
   1.25645,
   1.24598,
   1.2367,
   1.22785,
   1.21892,
   1.21011,
   1.20115,
   1.19218,
   1.18389,
   1.17813,
   1.17337,
   1.16785,
   1.16092,
   1.15401,
   1.14911,
   1.14533,
   1.14226,
   1.14,
   1.13822,
   1.13588,
   1.13457,
   1.1337};
   graph = new TGraph(158,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(4);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",158,0,8.78);
   Graph_Graph2->SetMinimum(1.086125);
   Graph_Graph2->SetMaximum(1.657025);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("l ");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",10, xAxis2);
   hratio__2->SetBinContent(1,1.202143);
   hratio__2->SetBinContent(2,1.265521);
   hratio__2->SetBinContent(3,1.343701);
   hratio__2->SetBinContent(4,1.415995);
   hratio__2->SetBinContent(5,1.500241);
   hratio__2->SetBinContent(6,1.572819);
   hratio__2->SetBinContent(7,1.693558);
   hratio__2->SetBinContent(8,1.736026);
   hratio__2->SetBinContent(9,1.846081);
   hratio__2->SetBinContent(10,2.051386);
   hratio__2->SetBinError(1,0.07933784);
   hratio__2->SetBinError(2,0.08075223);
   hratio__2->SetBinError(3,0.08552044);
   hratio__2->SetBinError(4,0.09009136);
   hratio__2->SetBinError(5,0.09693996);
   hratio__2->SetBinError(6,0.1004487);
   hratio__2->SetBinError(7,0.109572);
   hratio__2->SetBinError(8,0.1132158);
   hratio__2->SetBinError(9,0.1211078);
   hratio__2->SetBinError(10,0.1361465);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(2.5);
   hratio__2->SetEntries(10);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.22,0.9,0.42,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO NRQCD","lf");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","CGC + NRQCD","lf");
   entry->SetFillColor(4);
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.0 < #it{y} < 4.5");
   pt->Draw();
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",10, xAxis3);
   hratio_copy__3->SetBinContent(1,1.202143);
   hratio_copy__3->SetBinContent(2,1.265521);
   hratio_copy__3->SetBinContent(3,1.343701);
   hratio_copy__3->SetBinContent(4,1.415995);
   hratio_copy__3->SetBinContent(5,1.500241);
   hratio_copy__3->SetBinContent(6,1.572819);
   hratio_copy__3->SetBinContent(7,1.693558);
   hratio_copy__3->SetBinContent(8,1.736026);
   hratio_copy__3->SetBinContent(9,1.846081);
   hratio_copy__3->SetBinContent(10,2.051386);
   hratio_copy__3->SetBinError(1,0.07933784);
   hratio_copy__3->SetBinError(2,0.08075223);
   hratio_copy__3->SetBinError(3,0.08552044);
   hratio_copy__3->SetBinError(4,0.09009136);
   hratio_copy__3->SetBinError(5,0.09693996);
   hratio_copy__3->SetBinError(6,0.1004487);
   hratio_copy__3->SetBinError(7,0.109572);
   hratio_copy__3->SetBinError(8,0.1132158);
   hratio_copy__3->SetBinError(9,0.1211078);
   hratio_copy__3->SetBinError(10,0.1361465);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(2.5);
   hratio_copy__3->SetEntries(10);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig6b.C <==
void Fig6b()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:29:34 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(1.567901,-0.5063291,4.654321,2.658228);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",5,2,4.5);
   hratio__1->SetBinContent(1,1.236895);
   hratio__1->SetBinContent(2,1.303337);
   hratio__1->SetBinContent(3,1.341669);
   hratio__1->SetBinContent(4,1.380011);
   hratio__1->SetBinContent(5,1.484528);
   hratio__1->SetBinError(1,0.0830317);
   hratio__1->SetBinError(2,0.08335783);
   hratio__1->SetBinError(3,0.08506465);
   hratio__1->SetBinError(4,0.08766208);
   hratio__1->SetBinError(5,0.0955289);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(2.5);
   hratio__1->SetEntries(5);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{y}");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx1[22] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.5,
   4.25,
   4,
   3.75,
   3.5,
   3.25,
   3,
   2.75,
   2.5,
   2.25,
   2};
   Double_t Graph0_fy1[22] = {
   1.19084,
   1.19321,
   1.19487,
   1.20921,
   1.25696,
   1.30339,
   1.33183,
   1.36696,
   1.41256,
   1.47672,
   1.54231,
   1.5409,
   1.47574,
   1.41154,
   1.3661,
   1.33112,
   1.30284,
   1.25599,
   1.20791,
   1.19348,
   1.19182,
   1.18943};
   TGraph *graph = new TGraph(22,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(4);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.75,4.75);
   Graph_Graph1->SetMinimum(1.154142);
   Graph_Graph1->SetMaximum(1.577598);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("l ");
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",5,2,4.5);
   hratio__2->SetBinContent(1,1.236895);
   hratio__2->SetBinContent(2,1.303337);
   hratio__2->SetBinContent(3,1.341669);
   hratio__2->SetBinContent(4,1.380011);
   hratio__2->SetBinContent(5,1.484528);
   hratio__2->SetBinError(1,0.0830317);
   hratio__2->SetBinError(2,0.08335783);
   hratio__2->SetBinError(3,0.08506465);
   hratio__2->SetBinError(4,0.08766208);
   hratio__2->SetBinError(5,0.0955289);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(2.5);
   hratio__2->SetEntries(5);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{y}");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.25,0.9,0.42,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","CGC + NRQCD","lf");
   entry->SetFillColor(4);
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("#it{p}#lower[0.5]{#scale[0.7]{T}} < 8 GeV/#it{c}");
   pt->Draw();
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",5,2,4.5);
   hratio_copy__3->SetBinContent(1,1.236895);
   hratio_copy__3->SetBinContent(2,1.303337);
   hratio_copy__3->SetBinContent(3,1.341669);
   hratio_copy__3->SetBinContent(4,1.380011);
   hratio_copy__3->SetBinContent(5,1.484528);
   hratio_copy__3->SetBinError(1,0.0830317);
   hratio_copy__3->SetBinError(2,0.08335783);
   hratio_copy__3->SetBinError(3,0.08506465);
   hratio_copy__3->SetBinError(4,0.08766208);
   hratio_copy__3->SetBinError(5,0.0955289);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(2.5);
   hratio_copy__3->SetEntries(5);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{y}");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig7a.C <==
void Fig7a()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:31:02 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(-2.419753,-0.9113924,14.8642,4.78481);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",10, xAxis1);
   hratio__1->SetBinContent(1,1.510965);
   hratio__1->SetBinContent(2,1.648584);
   hratio__1->SetBinContent(3,1.841697);
   hratio__1->SetBinContent(4,2.057148);
   hratio__1->SetBinContent(5,2.268353);
   hratio__1->SetBinContent(6,2.539698);
   hratio__1->SetBinContent(7,2.771903);
   hratio__1->SetBinContent(8,2.853555);
   hratio__1->SetBinContent(9,3.216787);
   hratio__1->SetBinContent(10,3.863251);
   hratio__1->SetBinError(1,0.09032635);
   hratio__1->SetBinError(2,0.09391375);
   hratio__1->SetBinError(3,0.1002693);
   hratio__1->SetBinError(4,0.1062763);
   hratio__1->SetBinError(5,0.1124797);
   hratio__1->SetBinError(6,0.1235025);
   hratio__1->SetBinError(7,0.1349658);
   hratio__1->SetBinError(8,0.1416893);
   hratio__1->SetBinError(9,0.1581714);
   hratio__1->SetBinError(10,0.2009437);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(4.5);
   hratio__1->SetEntries(10);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx1[38] = {
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14,
   14,
   13.5,
   13,
   12.5,
   12,
   11.5,
   11,
   10.5,
   10,
   9.5,
   9,
   8.5,
   8,
   7.5,
   7,
   6.5,
   6,
   5.5,
   5};
   Double_t Graph0_fy1[38] = {
   2.51364,
   2.62065,
   2.72042,
   2.7957,
   2.86557,
   2.94118,
   3.01776,
   3.09372,
   3.16951,
   3.24535,
   3.32179,
   3.40188,
   3.48249,
   3.57026,
   3.65294,
   3.73024,
   3.79881,
   3.86134,
   3.92163,
   3.90098,
   3.84059,
   3.7781,
   3.71019,
   3.6338,
   3.55239,
   3.46622,
   3.38588,
   3.3058,
   3.22925,
   3.15328,
   3.07751,
   3.00179,
   2.9258,
   2.85119,
   2.7832,
   2.71005,
   2.61079,
   2.50335};
   TGraph *graph = new TGraph(38,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,4.1,14.9);
   Graph_Graph1->SetMinimum(2.361522);
   Graph_Graph1->SetMaximum(4.063458);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("l ");
   
   Double_t Graph1_fx2[158] = {
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5.1,
   5.2,
   5.3,
   5.4,
   5.5,
   5.6,
   5.7,
   5.8,
   5.9,
   6,
   6.1,
   6.2,
   6.3,
   6.4,
   6.5,
   6.6,
   6.7,
   6.8,
   6.9,
   7,
   7.1,
   7.2,
   7.3,
   7.4,
   7.5,
   7.6,
   7.7,
   7.8,
   7.9,
   8,
   8,
   7.9,
   7.8,
   7.7,
   7.6,
   7.5,
   7.4,
   7.3,
   7.2,
   7.1,
   7,
   6.9,
   6.8,
   6.7,
   6.6,
   6.5,
   6.4,
   6.3,
   6.2,
   6.1,
   6,
   5.9,
   5.8,
   5.7,
   5.6,
   5.5,
   5.4,
   5.3,
   5.2,
   5.1,
   5,
   4.9,
   4.8,
   4.7,
   4.6,
   4.5,
   4.4,
   4.3,
   4.2,
   4.1,
   4,
   3.9,
   3.8,
   3.7,
   3.6,
   3.5,
   3.4,
   3.3,
   3.2,
   3.1,
   3,
   2.9,
   2.8,
   2.7,
   2.6,
   2.5,
   2.4,
   2.3,
   2.2,
   2.1,
   2,
   1.9,
   1.8,
   1.7,
   1.6,
   1.5,
   1.4,
   1.3,
   1.2,
   1.1,
   1,
   0.9,
   0.8,
   0.7,
   0.6,
   0.5,
   0.4,
   0.3,
   0.2};
   Double_t Graph1_fy2[158] = {
   1.23981,
   1.24198,
   1.24391,
   1.24783,
   1.25165,
   1.25683,
   1.26369,
   1.2717,
   1.28221,
   1.29738,
   1.31288,
   1.32567,
   1.33685,
   1.34986,
   1.36732,
   1.38648,
   1.40612,
   1.42634,
   1.44826,
   1.47457,
   1.50055,
   1.52242,
   1.54108,
   1.56076,
   1.58588,
   1.61195,
   1.63686,
   1.6601,
   1.68261,
   1.70464,
   1.72629,
   1.74768,
   1.76895,
   1.79018,
   1.81297,
   1.83545,
   1.85737,
   1.87852,
   1.89871,
   1.9155,
   1.93168,
   1.9476,
   1.96359,
   1.97997,
   1.99892,
   2.01817,
   2.0375,
   2.05672,
   2.07569,
   2.09394,
   2.11176,
   2.1291,
   2.14591,
   2.16216,
   2.17729,
   2.19194,
   2.20618,
   2.22008,
   2.23372,
   2.24796,
   2.26209,
   2.27608,
   2.2899,
   2.30354,
   2.31696,
   2.33015,
   2.34309,
   2.35577,
   2.36817,
   2.37976,
   2.3911,
   2.40219,
   2.41306,
   2.42373,
   2.43421,
   2.44452,
   2.45467,
   2.46469,
   2.47459,
   2.48072,
   2.47068,
   2.46052,
   2.45022,
   2.43976,
   2.42913,
   2.4183,
   2.40727,
   2.396,
   2.3845,
   2.37272,
   2.3601,
   2.3472,
   2.33404,
   2.32062,
   2.30697,
   2.2931,
   2.27905,
   2.26484,
   2.25049,
   2.23604,
   2.22223,
   2.20815,
   2.19374,
   2.17891,
   2.16357,
   2.14708,
   2.13002,
   2.11242,
   2.09436,
   2.07587,
   2.05673,
   2.03735,
   2.01788,
   1.99851,
   1.97945,
   1.96298,
   1.94689,
   1.93088,
   1.91462,
   1.89772,
   1.8774,
   1.85611,
   1.83405,
   1.81144,
   1.78853,
   1.76722,
   1.74589,
   1.72443,
   1.70271,
   1.68061,
   1.65799,
   1.63463,
   1.60956,
   1.58331,
   1.55805,
   1.53841,
   1.51983,
   1.49792,
   1.47179,
   1.4453,
   1.42335,
   1.40314,
   1.3835,
   1.36431,
   1.34681,
   1.33381,
   1.32264,
   1.30983,
   1.29429,
   1.27905,
   1.26851,
   1.26048,
   1.2536,
   1.24842,
   1.2446,
   1.2407,
   1.2388,
   1.2366};
   graph = new TGraph(158,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(4);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",158,0,8.78);
   Graph_Graph2->SetMinimum(1.112188);
   Graph_Graph2->SetMaximum(2.605132);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("l ");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",10, xAxis2);
   hratio__2->SetBinContent(1,1.510965);
   hratio__2->SetBinContent(2,1.648584);
   hratio__2->SetBinContent(3,1.841697);
   hratio__2->SetBinContent(4,2.057148);
   hratio__2->SetBinContent(5,2.268353);
   hratio__2->SetBinContent(6,2.539698);
   hratio__2->SetBinContent(7,2.771903);
   hratio__2->SetBinContent(8,2.853555);
   hratio__2->SetBinContent(9,3.216787);
   hratio__2->SetBinContent(10,3.863251);
   hratio__2->SetBinError(1,0.09032635);
   hratio__2->SetBinError(2,0.09391375);
   hratio__2->SetBinError(3,0.1002693);
   hratio__2->SetBinError(4,0.1062763);
   hratio__2->SetBinError(5,0.1124797);
   hratio__2->SetBinError(6,0.1235025);
   hratio__2->SetBinError(7,0.1349658);
   hratio__2->SetBinError(8,0.1416893);
   hratio__2->SetBinError(9,0.1581714);
   hratio__2->SetBinError(10,0.2009437);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(4.5);
   hratio__2->SetEntries(10);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.22,0.9,0.42,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO NRQCD","lf");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","CGC + NRQCD","lf");
   entry->SetFillColor(4);
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.0 < #it{y} < 4.5");
   pt->Draw();
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",10, xAxis3);
   hratio_copy__3->SetBinContent(1,1.510965);
   hratio_copy__3->SetBinContent(2,1.648584);
   hratio_copy__3->SetBinContent(3,1.841697);
   hratio_copy__3->SetBinContent(4,2.057148);
   hratio_copy__3->SetBinContent(5,2.268353);
   hratio_copy__3->SetBinContent(6,2.539698);
   hratio_copy__3->SetBinContent(7,2.771903);
   hratio_copy__3->SetBinContent(8,2.853555);
   hratio_copy__3->SetBinContent(9,3.216787);
   hratio_copy__3->SetBinContent(10,3.863251);
   hratio_copy__3->SetBinError(1,0.09032635);
   hratio_copy__3->SetBinError(2,0.09391375);
   hratio_copy__3->SetBinError(3,0.1002693);
   hratio_copy__3->SetBinError(4,0.1062763);
   hratio_copy__3->SetBinError(5,0.1124797);
   hratio_copy__3->SetBinError(6,0.1235025);
   hratio_copy__3->SetBinError(7,0.1349658);
   hratio_copy__3->SetBinError(8,0.1416893);
   hratio_copy__3->SetBinError(9,0.1581714);
   hratio_copy__3->SetBinError(10,0.2009437);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(4.5);
   hratio_copy__3->SetEntries(10);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig7b.C <==
void Fig7b()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:29:09 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(1.567901,-0.9113924,4.654321,4.78481);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",5,2,4.5);
   hratio__1->SetBinContent(1,1.695239);
   hratio__1->SetBinContent(2,1.758543);
   hratio__1->SetBinContent(3,1.827307);
   hratio__1->SetBinContent(4,1.895266);
   hratio__1->SetBinContent(5,2.12615);
   hratio__1->SetBinError(1,0.1118036);
   hratio__1->SetBinError(2,0.08679242);
   hratio__1->SetBinError(3,0.08828616);
   hratio__1->SetBinError(4,0.1053009);
   hratio__1->SetBinError(5,0.144961);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(4.5);
   hratio__1->SetEntries(5);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{y}");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx1[22] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.5,
   4.25,
   4,
   3.75,
   3.5,
   3.25,
   3,
   2.75,
   2.5,
   2.25,
   2};
   Double_t Graph0_fy1[22] = {
   1.40715,
   1.41225,
   1.41658,
   1.44152,
   1.50358,
   1.581,
   1.68017,
   1.78388,
   1.88757,
   2.03395,
   2.20416,
   2.20064,
   2.03102,
   1.88485,
   1.78159,
   1.67789,
   1.57844,
   1.50033,
   1.438,
   1.41284,
   1.40851,
   1.40341};
   TGraph *graph = new TGraph(22,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(4);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.75,4.75);
   Graph_Graph1->SetMinimum(1.323335);
   Graph_Graph1->SetMaximum(2.284235);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("l ");
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",5,2,4.5);
   hratio__2->SetBinContent(1,1.695239);
   hratio__2->SetBinContent(2,1.758543);
   hratio__2->SetBinContent(3,1.827307);
   hratio__2->SetBinContent(4,1.895266);
   hratio__2->SetBinContent(5,2.12615);
   hratio__2->SetBinError(1,0.1118036);
   hratio__2->SetBinError(2,0.08679242);
   hratio__2->SetBinError(3,0.08828616);
   hratio__2->SetBinError(4,0.1053009);
   hratio__2->SetBinError(5,0.144961);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(4.5);
   hratio__2->SetEntries(5);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{y}");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.25,0.9,0.42,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","CGC + NRQCD","lf");
   entry->SetFillColor(4);
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Prompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("#it{p}#lower[0.5]{#scale[0.7]{T}} < 8 GeV/#it{c}");
   pt->Draw();
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",5,2,4.5);
   hratio_copy__3->SetBinContent(1,1.695239);
   hratio_copy__3->SetBinContent(2,1.758543);
   hratio_copy__3->SetBinContent(3,1.827307);
   hratio_copy__3->SetBinContent(4,1.895266);
   hratio_copy__3->SetBinContent(5,2.12615);
   hratio_copy__3->SetBinError(1,0.1118036);
   hratio_copy__3->SetBinError(2,0.08679242);
   hratio_copy__3->SetBinError(3,0.08828616);
   hratio_copy__3->SetBinError(4,0.1053009);
   hratio_copy__3->SetBinError(5,0.144961);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(4.5);
   hratio_copy__3->SetEntries(5);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{y}");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig8a.C <==
void Fig8a()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:33:14 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(-2.419753,-0.6075949,14.8642,3.189873);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",10, xAxis1);
   hratio__1->SetBinContent(1,1.419593);
   hratio__1->SetBinContent(2,1.507649);
   hratio__1->SetBinContent(3,1.508596);
   hratio__1->SetBinContent(4,1.585257);
   hratio__1->SetBinContent(5,1.617391);
   hratio__1->SetBinContent(6,1.690305);
   hratio__1->SetBinContent(7,1.719715);
   hratio__1->SetBinContent(8,1.762245);
   hratio__1->SetBinContent(9,1.953787);
   hratio__1->SetBinContent(10,1.974171);
   hratio__1->SetBinError(1,0.1426876);
   hratio__1->SetBinError(2,0.112204);
   hratio__1->SetBinError(3,0.1027518);
   hratio__1->SetBinError(4,0.1060527);
   hratio__1->SetBinError(5,0.1099197);
   hratio__1->SetBinError(6,0.1137226);
   hratio__1->SetBinError(7,0.1177386);
   hratio__1->SetBinError(8,0.1233919);
   hratio__1->SetBinError(9,0.1363724);
   hratio__1->SetBinError(10,0.1437508);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(3);
   hratio__1->SetEntries(10);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx3001[28] = {
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14};
   Double_t Graph0_fy3001[28] = {
   1.536,
   1.547,
   1.566,
   1.589,
   1.619,
   1.653,
   1.689,
   1.725,
   1.762,
   1.799,
   1.835,
   1.871,
   1.905,
   1.94,
   1.972,
   2.004,
   2.036,
   2.068,
   2.098,
   2.129,
   2.158,
   2.188,
   2.216,
   2.244,
   2.273,
   2.299,
   2.327,
   2.355};
   Double_t Graph0_felx3001[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[28] = {
   0.104,
   0.101,
   0.099,
   0.095,
   0.093,
   0.091,
   0.091,
   0.09,
   0.09,
   0.088,
   0.088,
   0.087,
   0.086,
   0.086,
   0.085,
   0.084,
   0.084,
   0.084,
   0.082,
   0.083,
   0.082,
   0.082,
   0.081,
   0.079,
   0.081,
   0.079,
   0.078,
   0.079};
   Double_t Graph0_fehx3001[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[28] = {
   0.076,
   0.073,
   0.068,
   0.064,
   0.062,
   0.058,
   0.057,
   0.056,
   0.057,
   0.057,
   0.058,
   0.059,
   0.059,
   0.059,
   0.059,
   0.061,
   0.061,
   0.062,
   0.063,
   0.062,
   0.064,
   0.063,
   0.063,
   0.065,
   0.064,
   0.065,
   0.067,
   0.066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(28,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3227);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,15.35);
   Graph_Graph3001->SetMinimum(1.3331);
   Graph_Graph3001->SetMaximum(2.5199);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[28] = {
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14};
   Double_t Graph1_fy3002[28] = {
   1.536,
   1.547,
   1.566,
   1.589,
   1.619,
   1.653,
   1.689,
   1.725,
   1.762,
   1.799,
   1.835,
   1.871,
   1.905,
   1.94,
   1.972,
   2.004,
   2.036,
   2.068,
   2.098,
   2.129,
   2.158,
   2.188,
   2.216,
   2.244,
   2.273,
   2.299,
   2.327,
   2.355};
   Double_t Graph1_felx3002[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[28] = {
   0.062,
   0.058,
   0.052,
   0.045,
   0.038,
   0.031,
   0.026,
   0.023,
   0.019,
   0.017,
   0.016,
   0.016,
   0.015,
   0.015,
   0.014,
   0.014,
   0.014,
   0.014,
   0.014,
   0.015,
   0.015,
   0.016,
   0.015,
   0.016,
   0.016,
   0.016,
   0.017,
   0.019};
   Double_t Graph1_fehx3002[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[28] = {
   0.062,
   0.058,
   0.052,
   0.045,
   0.038,
   0.032,
   0.026,
   0.022,
   0.019,
   0.018,
   0.016,
   0.015,
   0.015,
   0.014,
   0.014,
   0.014,
   0.014,
   0.014,
   0.014,
   0.014,
   0.015,
   0.015,
   0.015,
   0.016,
   0.016,
   0.017,
   0.017,
   0.019};
   grae = new TGraphAsymmErrors(28,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,15.35);
   Graph_Graph3002->SetMinimum(1.384);
   Graph_Graph3002->SetMaximum(2.464);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[28] = {
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14};
   Double_t Graph2_fy3003[28] = {
   1.536,
   1.547,
   1.566,
   1.589,
   1.619,
   1.653,
   1.689,
   1.725,
   1.762,
   1.799,
   1.835,
   1.871,
   1.905,
   1.94,
   1.972,
   2.004,
   2.036,
   2.068,
   2.098,
   2.129,
   2.158,
   2.188,
   2.216,
   2.244,
   2.273,
   2.299,
   2.327,
   2.355};
   Double_t Graph2_felx3003[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[28] = {
   0.014,
   0.013,
   0.015,
   0.011,
   0.011,
   0.01,
   0.01,
   0.009,
   0.008,
   0.008,
   0.007,
   0.008,
   0.006,
   0.007,
   0.006,
   0.005,
   0.006,
   0.006,
   0.005,
   0.006,
   0.005,
   0.007,
   0.005,
   0.005,
   0.006,
   0.004,
   0.004,
   0.006};
   Double_t Graph2_fehx3003[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[28] = {
   0.014,
   0.014,
   0.013,
   0.012,
   0.012,
   0.011,
   0.009,
   0.009,
   0.008,
   0.008,
   0.006,
   0.007,
   0.006,
   0.006,
   0.005,
   0.006,
   0.006,
   0.005,
   0.005,
   0.005,
   0.006,
   0.005,
   0.005,
   0.005,
   0.004,
   0.005,
   0.005,
   0.004};
   grae = new TGraphAsymmErrors(28,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,15.35);
   Graph_Graph3003->SetMinimum(1.4383);
   Graph_Graph3003->SetMaximum(2.4427);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("3 ");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",10, xAxis2);
   hratio__2->SetBinContent(1,1.419593);
   hratio__2->SetBinContent(2,1.507649);
   hratio__2->SetBinContent(3,1.508596);
   hratio__2->SetBinContent(4,1.585257);
   hratio__2->SetBinContent(5,1.617391);
   hratio__2->SetBinContent(6,1.690305);
   hratio__2->SetBinContent(7,1.719715);
   hratio__2->SetBinContent(8,1.762245);
   hratio__2->SetBinContent(9,1.953787);
   hratio__2->SetBinContent(10,1.974171);
   hratio__2->SetBinError(1,0.1426876);
   hratio__2->SetBinError(2,0.112204);
   hratio__2->SetBinError(3,0.1027518);
   hratio__2->SetBinError(4,0.1060527);
   hratio__2->SetBinError(5,0.1099197);
   hratio__2->SetBinError(6,0.1137226);
   hratio__2->SetBinError(7,0.1177386);
   hratio__2->SetBinError(8,0.1233919);
   hratio__2->SetBinError(9,0.1363724);
   hratio__2->SetBinError(10,0.1437508);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(3);
   hratio__2->SetEntries(10);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.2,0.9,0.56,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","FONLL","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PDF & #it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Total uncer.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3227);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.0 < #it{y} < 4.5");
   pt->Draw();
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",10, xAxis3);
   hratio_copy__3->SetBinContent(1,1.419593);
   hratio_copy__3->SetBinContent(2,1.507649);
   hratio_copy__3->SetBinContent(3,1.508596);
   hratio_copy__3->SetBinContent(4,1.585257);
   hratio_copy__3->SetBinContent(5,1.617391);
   hratio_copy__3->SetBinContent(6,1.690305);
   hratio_copy__3->SetBinContent(7,1.719715);
   hratio_copy__3->SetBinContent(8,1.762245);
   hratio_copy__3->SetBinContent(9,1.953787);
   hratio_copy__3->SetBinContent(10,1.974171);
   hratio_copy__3->SetBinError(1,0.1426876);
   hratio_copy__3->SetBinError(2,0.112204);
   hratio_copy__3->SetBinError(3,0.1027518);
   hratio_copy__3->SetBinError(4,0.1060527);
   hratio_copy__3->SetBinError(5,0.1099197);
   hratio_copy__3->SetBinError(6,0.1137226);
   hratio_copy__3->SetBinError(7,0.1177386);
   hratio_copy__3->SetBinError(8,0.1233919);
   hratio_copy__3->SetBinError(9,0.1363724);
   hratio_copy__3->SetBinError(10,0.1437508);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(3);
   hratio_copy__3->SetEntries(10);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig8b.C <==
void Fig8b()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:32:45 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(1.567901,-0.5468354,4.654321,2.870886);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",5,2,4.5);
   hratio__1->SetBinContent(1,1.421515);
   hratio__1->SetBinContent(2,1.539067);
   hratio__1->SetBinContent(3,1.611075);
   hratio__1->SetBinContent(4,1.654259);
   hratio__1->SetBinContent(5,1.795913);
   hratio__1->SetBinError(1,0.1262204);
   hratio__1->SetBinError(2,0.125615);
   hratio__1->SetBinError(3,0.1206971);
   hratio__1->SetBinError(4,0.11255);
   hratio__1->SetBinError(5,0.1430198);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(2.7);
   hratio__1->SetEntries(5);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{y}");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx3001[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph0_fy3001[11] = {
   1.509,
   1.53,
   1.556,
   1.588,
   1.628,
   1.677,
   1.738,
   1.814,
   1.91,
   2.03,
   2.184};
   Double_t Graph0_felx3001[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[11] = {
   0.077,
   0.077,
   0.079,
   0.08,
   0.083,
   0.087,
   0.095,
   0.107,
   0.121,
   0.136,
   0.154};
   Double_t Graph0_fehx3001[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[11] = {
   0.046,
   0.047,
   0.049,
   0.051,
   0.056,
   0.065,
   0.076,
   0.091,
   0.106,
   0.124,
   0.143};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3227);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,1.75,4.75);
   Graph_Graph3001->SetMinimum(1.3425);
   Graph_Graph3001->SetMaximum(2.4165);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph1_fy3002[11] = {
   1.509,
   1.53,
   1.556,
   1.588,
   1.628,
   1.677,
   1.738,
   1.814,
   1.91,
   2.03,
   2.184};
   Double_t Graph1_felx3002[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[11] = {
   0.016,
   0.017,
   0.02,
   0.023,
   0.032,
   0.043,
   0.058,
   0.074,
   0.092,
   0.11,
   0.13};
   Double_t Graph1_fehx3002[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[11] = {
   0.016,
   0.017,
   0.019,
   0.024,
   0.031,
   0.043,
   0.058,
   0.075,
   0.092,
   0.11,
   0.13};
   grae = new TGraphAsymmErrors(11,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,1.75,4.75);
   Graph_Graph3002->SetMinimum(1.4109);
   Graph_Graph3002->SetMaximum(2.3961);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph2_fy3003[11] = {
   1.509,
   1.53,
   1.556,
   1.588,
   1.628,
   1.677,
   1.738,
   1.814,
   1.91,
   2.03,
   2.184};
   Double_t Graph2_felx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[11] = {
   0.012,
   0.013,
   0.014,
   0.015,
   0.017,
   0.018,
   0.019,
   0.022,
   0.029,
   0.035,
   0.044};
   Double_t Graph2_fehx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[11] = {
   0.012,
   0.013,
   0.014,
   0.015,
   0.015,
   0.019,
   0.021,
   0.024,
   0.029,
   0.035,
   0.043};
   grae = new TGraphAsymmErrors(11,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,1.75,4.75);
   Graph_Graph3003->SetMinimum(1.424);
   Graph_Graph3003->SetMaximum(2.3);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("3 ");
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",5,2,4.5);
   hratio__2->SetBinContent(1,1.421515);
   hratio__2->SetBinContent(2,1.539067);
   hratio__2->SetBinContent(3,1.611075);
   hratio__2->SetBinContent(4,1.654259);
   hratio__2->SetBinContent(5,1.795913);
   hratio__2->SetBinError(1,0.1262204);
   hratio__2->SetBinError(2,0.125615);
   hratio__2->SetBinError(3,0.1206971);
   hratio__2->SetBinError(4,0.11255);
   hratio__2->SetBinError(5,0.1430198);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(2.7);
   hratio__2->SetEntries(5);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{y}");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.2,0.9,0.56,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","FONLL","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PDF & #it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Total uncer.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3227);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("#it{p}#lower[0.5]{#scale[0.7]{T}} < 14 GeV/#it{c}");
   pt->Draw();
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",5,2,4.5);
   hratio_copy__3->SetBinContent(1,1.421515);
   hratio_copy__3->SetBinContent(2,1.539067);
   hratio_copy__3->SetBinContent(3,1.611075);
   hratio_copy__3->SetBinContent(4,1.654259);
   hratio_copy__3->SetBinContent(5,1.795913);
   hratio_copy__3->SetBinError(1,0.1262204);
   hratio_copy__3->SetBinError(2,0.125615);
   hratio_copy__3->SetBinError(3,0.1206971);
   hratio_copy__3->SetBinError(4,0.11255);
   hratio_copy__3->SetBinError(5,0.1430198);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(2.7);
   hratio_copy__3->SetEntries(5);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{y}");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{8 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig9a.C <==
void Fig9a()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:31:46 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(-2.419753,-1.21519,14.8642,6.379747);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",10, xAxis1);
   hratio__1->SetBinContent(1,2.226106);
   hratio__1->SetBinContent(2,2.464779);
   hratio__1->SetBinContent(3,2.624719);
   hratio__1->SetBinContent(4,2.845627);
   hratio__1->SetBinContent(5,3.07909);
   hratio__1->SetBinContent(6,3.257872);
   hratio__1->SetBinContent(7,3.57936);
   hratio__1->SetBinContent(8,3.633984);
   hratio__1->SetBinContent(9,4.206484);
   hratio__1->SetBinContent(10,4.813504);
   hratio__1->SetBinError(1,0.1846795);
   hratio__1->SetBinError(2,0.1582023);
   hratio__1->SetBinError(3,0.144536);
   hratio__1->SetBinError(4,0.146348);
   hratio__1->SetBinError(5,0.1537999);
   hratio__1->SetBinError(6,0.1623179);
   hratio__1->SetBinError(7,0.1822232);
   hratio__1->SetBinError(8,0.1953184);
   hratio__1->SetBinError(9,0.2207009);
   hratio__1->SetBinError(10,0.2792364);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(6);
   hratio__1->SetEntries(10);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.8);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx3001[28] = {
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14};
   Double_t Graph0_fy3001[28] = {
   2.319,
   2.349,
   2.401,
   2.472,
   2.559,
   2.66,
   2.769,
   2.882,
   3,
   3.119,
   3.238,
   3.356,
   3.475,
   3.592,
   3.71,
   3.826,
   3.941,
   4.056,
   4.167,
   4.283,
   4.395,
   4.509,
   4.62,
   4.73,
   4.842,
   4.951,
   5.065,
   5.173};
   Double_t Graph0_felx3001[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[28] = {
   0.343,
   0.336,
   0.326,
   0.315,
   0.308,
   0.304,
   0.303,
   0.302,
   0.305,
   0.306,
   0.309,
   0.31,
   0.314,
   0.315,
   0.318,
   0.32,
   0.321,
   0.324,
   0.323,
   0.329,
   0.33,
   0.332,
   0.331,
   0.333,
   0.334,
   0.335,
   0.339,
   0.338};
   Double_t Graph0_fehx3001[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[28] = {
   0.278,
   0.268,
   0.254,
   0.238,
   0.222,
   0.211,
   0.202,
   0.202,
   0.202,
   0.203,
   0.208,
   0.214,
   0.217,
   0.223,
   0.228,
   0.232,
   0.237,
   0.243,
   0.249,
   0.25,
   0.257,
   0.26,
   0.264,
   0.27,
   0.274,
   0.28,
   0.281,
   0.288};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(28,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3227);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,15.35);
   Graph_Graph3001->SetMinimum(1.6275);
   Graph_Graph3001->SetMaximum(5.8095);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[28] = {
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14};
   Double_t Graph1_fy3002[28] = {
   2.319,
   2.349,
   2.401,
   2.472,
   2.559,
   2.66,
   2.769,
   2.882,
   3,
   3.119,
   3.238,
   3.356,
   3.475,
   3.592,
   3.71,
   3.826,
   3.941,
   4.056,
   4.167,
   4.283,
   4.395,
   4.509,
   4.62,
   4.73,
   4.842,
   4.951,
   5.065,
   5.173};
   Double_t Graph1_felx3002[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[28] = {
   0.247,
   0.235,
   0.217,
   0.193,
   0.168,
   0.143,
   0.121,
   0.102,
   0.088,
   0.077,
   0.069,
   0.063,
   0.06,
   0.057,
   0.055,
   0.055,
   0.055,
   0.055,
   0.055,
   0.057,
   0.058,
   0.06,
   0.06,
   0.062,
   0.064,
   0.065,
   0.068,
   0.071};
   Double_t Graph1_fehx3002[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[28] = {
   0.247,
   0.235,
   0.217,
   0.193,
   0.168,
   0.143,
   0.121,
   0.103,
   0.088,
   0.077,
   0.068,
   0.064,
   0.059,
   0.057,
   0.055,
   0.055,
   0.054,
   0.056,
   0.056,
   0.056,
   0.058,
   0.058,
   0.06,
   0.062,
   0.063,
   0.065,
   0.067,
   0.072};
   grae = new TGraphAsymmErrors(28,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,15.35);
   Graph_Graph3002->SetMinimum(1.7547);
   Graph_Graph3002->SetMaximum(5.5623);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[28] = {
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5,
   5.5,
   6,
   6.5,
   7,
   7.5,
   8,
   8.5,
   9,
   9.5,
   10,
   10.5,
   11,
   11.5,
   12,
   12.5,
   13,
   13.5,
   14};
   Double_t Graph2_fy3003[28] = {
   2.319,
   2.349,
   2.401,
   2.472,
   2.559,
   2.66,
   2.769,
   2.882,
   3,
   3.119,
   3.238,
   3.356,
   3.475,
   3.592,
   3.71,
   3.826,
   3.941,
   4.056,
   4.167,
   4.283,
   4.395,
   4.509,
   4.62,
   4.73,
   4.842,
   4.951,
   5.065,
   5.173};
   Double_t Graph2_felx3003[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[28] = {
   0.039,
   0.038,
   0.037,
   0.035,
   0.033,
   0.031,
   0.029,
   0.026,
   0.026,
   0.025,
   0.024,
   0.023,
   0.023,
   0.021,
   0.021,
   0.022,
   0.022,
   0.021,
   0.017,
   0.021,
   0.02,
   0.023,
   0.02,
   0.02,
   0.022,
   0.02,
   0.023,
   0.022};
   Double_t Graph2_fehx3003[28] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[28] = {
   0.039,
   0.038,
   0.037,
   0.035,
   0.034,
   0.031,
   0.028,
   0.028,
   0.025,
   0.024,
   0.022,
   0.024,
   0.021,
   0.021,
   0.021,
   0.021,
   0.019,
   0.022,
   0.022,
   0.02,
   0.02,
   0.019,
   0.02,
   0.02,
   0.019,
   0.022,
   0.02,
   0.022};
   grae = new TGraphAsymmErrors(28,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,15.35);
   Graph_Graph3003->SetMinimum(1.9885);
   Graph_Graph3003->SetMaximum(5.4865);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("3 ");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",10, xAxis2);
   hratio__2->SetBinContent(1,2.226106);
   hratio__2->SetBinContent(2,2.464779);
   hratio__2->SetBinContent(3,2.624719);
   hratio__2->SetBinContent(4,2.845627);
   hratio__2->SetBinContent(5,3.07909);
   hratio__2->SetBinContent(6,3.257872);
   hratio__2->SetBinContent(7,3.57936);
   hratio__2->SetBinContent(8,3.633984);
   hratio__2->SetBinContent(9,4.206484);
   hratio__2->SetBinContent(10,4.813504);
   hratio__2->SetBinError(1,0.1846795);
   hratio__2->SetBinError(2,0.1582023);
   hratio__2->SetBinError(3,0.144536);
   hratio__2->SetBinError(4,0.146348);
   hratio__2->SetBinError(5,0.1537999);
   hratio__2->SetBinError(6,0.1623179);
   hratio__2->SetBinError(7,0.1822232);
   hratio__2->SetBinError(8,0.1953184);
   hratio__2->SetBinError(9,0.2207009);
   hratio__2->SetBinError(10,0.2792364);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(6);
   hratio__2->SetEntries(10);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.8);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.2,0.9,0.56,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","FONLL","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PDF & #it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Total uncer.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3227);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("2.0 < #it{y} < 4.5");
   pt->Draw();
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 14}; 
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",10, xAxis3);
   hratio_copy__3->SetBinContent(1,2.226106);
   hratio_copy__3->SetBinContent(2,2.464779);
   hratio_copy__3->SetBinContent(3,2.624719);
   hratio_copy__3->SetBinContent(4,2.845627);
   hratio_copy__3->SetBinContent(5,3.07909);
   hratio_copy__3->SetBinContent(6,3.257872);
   hratio_copy__3->SetBinContent(7,3.57936);
   hratio_copy__3->SetBinContent(8,3.633984);
   hratio_copy__3->SetBinContent(9,4.206484);
   hratio_copy__3->SetBinContent(10,4.813504);
   hratio_copy__3->SetBinError(1,0.1846795);
   hratio_copy__3->SetBinError(2,0.1582023);
   hratio_copy__3->SetBinError(3,0.144536);
   hratio_copy__3->SetBinError(4,0.146348);
   hratio_copy__3->SetBinError(5,0.1537999);
   hratio_copy__3->SetBinError(6,0.1623179);
   hratio_copy__3->SetBinError(7,0.1822232);
   hratio_copy__3->SetBinError(8,0.1953184);
   hratio_copy__3->SetBinError(9,0.2207009);
   hratio_copy__3->SetBinError(10,0.2792364);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(6);
   hratio_copy__3->SetEntries(10);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{p}#lower[0.5]{#scale[0.7]{T}} [GeV/#it{c}]");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.8);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig9b.C <==
void Fig9b()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Aug 23 18:32:10 2021) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",480,1103,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->SetHighLightColor(2);
   c0->Range(1.567901,-1.012658,4.654321,5.316456);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   
   TH1D *hratio__1 = new TH1D("hratio__1","hratio",5,2,4.5);
   hratio__1->SetBinContent(1,2.388758);
   hratio__1->SetBinContent(2,2.488264);
   hratio__1->SetBinContent(3,2.793794);
   hratio__1->SetBinContent(4,3.24188);
   hratio__1->SetBinContent(5,4.016184);
   hratio__1->SetBinError(1,0.1971923);
   hratio__1->SetBinError(2,0.1677171);
   hratio__1->SetBinError(3,0.1627382);
   hratio__1->SetBinError(4,0.1781902);
   hratio__1->SetBinError(5,0.3039439);
   hratio__1->SetMinimum(0);
   hratio__1->SetMaximum(5);
   hratio__1->SetEntries(5);
   hratio__1->SetLineWidth(2);
   hratio__1->SetMarkerStyle(20);
   hratio__1->GetXaxis()->SetTitle("#it{y}");
   hratio__1->GetXaxis()->SetNdivisions(505);
   hratio__1->GetXaxis()->SetLabelFont(132);
   hratio__1->GetXaxis()->SetLabelOffset(0.01);
   hratio__1->GetXaxis()->SetLabelSize(0.06);
   hratio__1->GetXaxis()->SetTitleSize(0.072);
   hratio__1->GetXaxis()->SetTitleOffset(0.95);
   hratio__1->GetXaxis()->SetTitleFont(132);
   hratio__1->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__1->GetYaxis()->SetLabelFont(132);
   hratio__1->GetYaxis()->SetLabelOffset(0.01);
   hratio__1->GetYaxis()->SetLabelSize(0.06);
   hratio__1->GetYaxis()->SetTitleSize(0.072);
   hratio__1->GetYaxis()->SetTitleOffset(0.85);
   hratio__1->GetYaxis()->SetTitleFont(132);
   hratio__1->GetZaxis()->SetLabelFont(132);
   hratio__1->GetZaxis()->SetLabelSize(0.06);
   hratio__1->GetZaxis()->SetTitleSize(0.072);
   hratio__1->GetZaxis()->SetTitleOffset(1.2);
   hratio__1->GetZaxis()->SetTitleFont(132);
   hratio__1->Draw("L E");
   
   Double_t Graph0_fx3001[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph0_fy3001[11] = {
   2.252,
   2.311,
   2.386,
   2.478,
   2.595,
   2.738,
   2.918,
   3.146,
   3.441,
   3.828,
   4.346};
   Double_t Graph0_felx3001[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[11] = {
   0.224,
   0.228,
   0.235,
   0.247,
   0.268,
   0.3,
   0.345,
   0.401,
   0.466,
   0.546,
   0.644};
   Double_t Graph0_fehx3001[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[11] = {
   0.136,
   0.141,
   0.151,
   0.167,
   0.196,
   0.238,
   0.29,
   0.351,
   0.42,
   0.502,
   0.6};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3227);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,1.75,4.75);
   Graph_Graph3001->SetMinimum(1.7362);
   Graph_Graph3001->SetMaximum(5.2378);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph1_fy3002[11] = {
   2.252,
   2.311,
   2.386,
   2.478,
   2.595,
   2.738,
   2.918,
   3.146,
   3.441,
   3.828,
   4.346};
   Double_t Graph1_felx3002[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[11] = {
   0.05,
   0.056,
   0.07,
   0.095,
   0.134,
   0.183,
   0.241,
   0.305,
   0.376,
   0.456,
   0.552};
   Double_t Graph1_fehx3002[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[11] = {
   0.049,
   0.055,
   0.07,
   0.095,
   0.133,
   0.184,
   0.241,
   0.306,
   0.376,
   0.456,
   0.552};
   grae = new TGraphAsymmErrors(11,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3144);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,1.75,4.75);
   Graph_Graph3002->SetMinimum(1.9324);
   Graph_Graph3002->SetMaximum(5.1676);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[11] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5};
   Double_t Graph2_fy3003[11] = {
   2.252,
   2.311,
   2.386,
   2.478,
   2.595,
   2.738,
   2.918,
   3.146,
   3.441,
   3.828,
   4.346};
   Double_t Graph2_felx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[11] = {
   0.035,
   0.036,
   0.039,
   0.041,
   0.048,
   0.053,
   0.061,
   0.074,
   0.094,
   0.12,
   0.156};
   Double_t Graph2_fehx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[11] = {
   0.034,
   0.036,
   0.038,
   0.042,
   0.045,
   0.055,
   0.064,
   0.076,
   0.094,
   0.122,
   0.157};
   grae = new TGraphAsymmErrors(11,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,1.75,4.75);
   Graph_Graph3003->SetMinimum(1.9884);
   Graph_Graph3003->SetMaximum(4.7316);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("3 ");
   
   TH1D *hratio__2 = new TH1D("hratio__2","hratio",5,2,4.5);
   hratio__2->SetBinContent(1,2.388758);
   hratio__2->SetBinContent(2,2.488264);
   hratio__2->SetBinContent(3,2.793794);
   hratio__2->SetBinContent(4,3.24188);
   hratio__2->SetBinContent(5,4.016184);
   hratio__2->SetBinError(1,0.1971923);
   hratio__2->SetBinError(2,0.1677171);
   hratio__2->SetBinError(3,0.1627382);
   hratio__2->SetBinError(4,0.1781902);
   hratio__2->SetBinError(5,0.3039439);
   hratio__2->SetMinimum(0);
   hratio__2->SetMaximum(5);
   hratio__2->SetEntries(5);
   hratio__2->SetLineWidth(2);
   hratio__2->SetMarkerStyle(20);
   hratio__2->GetXaxis()->SetTitle("#it{y}");
   hratio__2->GetXaxis()->SetNdivisions(505);
   hratio__2->GetXaxis()->SetLabelFont(132);
   hratio__2->GetXaxis()->SetLabelOffset(0.01);
   hratio__2->GetXaxis()->SetLabelSize(0.06);
   hratio__2->GetXaxis()->SetTitleSize(0.072);
   hratio__2->GetXaxis()->SetTitleOffset(0.95);
   hratio__2->GetXaxis()->SetTitleFont(132);
   hratio__2->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio__2->GetYaxis()->SetLabelFont(132);
   hratio__2->GetYaxis()->SetLabelOffset(0.01);
   hratio__2->GetYaxis()->SetLabelSize(0.06);
   hratio__2->GetYaxis()->SetTitleSize(0.072);
   hratio__2->GetYaxis()->SetTitleOffset(0.85);
   hratio__2->GetYaxis()->SetTitleFont(132);
   hratio__2->GetZaxis()->SetLabelFont(132);
   hratio__2->GetZaxis()->SetLabelSize(0.06);
   hratio__2->GetZaxis()->SetTitleSize(0.072);
   hratio__2->GetZaxis()->SetTitleOffset(1.2);
   hratio__2->GetZaxis()->SetTitleFont(132);
   hratio__2->Draw("L E same");
   
   TLegend *leg = new TLegend(0.6,0.2,0.9,0.56,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hratio","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","FONLL","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PDF & #it{m_{b}} uncer.","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Total uncer.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3227);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("Nonprompt #it{J/#kern[-0.2]{#psi}}");
   AText = pt->AddText("#it{p}#lower[0.5]{#scale[0.7]{T}} < 14 GeV/#it{c}");
   pt->Draw();
   
   TH1D *hratio_copy__3 = new TH1D("hratio_copy__3","hratio",5,2,4.5);
   hratio_copy__3->SetBinContent(1,2.388758);
   hratio_copy__3->SetBinContent(2,2.488264);
   hratio_copy__3->SetBinContent(3,2.793794);
   hratio_copy__3->SetBinContent(4,3.24188);
   hratio_copy__3->SetBinContent(5,4.016184);
   hratio_copy__3->SetBinError(1,0.1971923);
   hratio_copy__3->SetBinError(2,0.1677171);
   hratio_copy__3->SetBinError(3,0.1627382);
   hratio_copy__3->SetBinError(4,0.1781902);
   hratio_copy__3->SetBinError(5,0.3039439);
   hratio_copy__3->SetMinimum(0);
   hratio_copy__3->SetMaximum(5);
   hratio_copy__3->SetEntries(5);
   hratio_copy__3->SetDirectory(0);
   hratio_copy__3->SetLineWidth(2);
   hratio_copy__3->SetMarkerStyle(20);
   hratio_copy__3->GetXaxis()->SetTitle("#it{y}");
   hratio_copy__3->GetXaxis()->SetNdivisions(505);
   hratio_copy__3->GetXaxis()->SetLabelFont(132);
   hratio_copy__3->GetXaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetXaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetXaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetXaxis()->SetTitleOffset(0.95);
   hratio_copy__3->GetXaxis()->SetTitleFont(132);
   hratio_copy__3->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hratio_copy__3->GetYaxis()->SetLabelFont(132);
   hratio_copy__3->GetYaxis()->SetLabelOffset(0.01);
   hratio_copy__3->GetYaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetYaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetYaxis()->SetTitleOffset(0.85);
   hratio_copy__3->GetYaxis()->SetTitleFont(132);
   hratio_copy__3->GetZaxis()->SetLabelFont(132);
   hratio_copy__3->GetZaxis()->SetLabelSize(0.06);
   hratio_copy__3->GetZaxis()->SetTitleSize(0.072);
   hratio_copy__3->GetZaxis()->SetTitleOffset(1.2);
   hratio_copy__3->GetZaxis()->SetTitleFont(132);
   hratio_copy__3->Draw("sameaxis");
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}

